Local persistence exponent and its log-periodic oscillations

We investigate the local persistence exponent of the survival probability of a particle diffusing near an absorbing self-similar boundary. We show by extensive Monte Carlo simulations that the local persistence exponent exhibits log-periodic oscillations over a broad range of timescales. We determine the period and mean value of these oscillations in a family of Koch snowflakes of different fractal dimensions. The effect of the starting point and its local environment on this behavior is analyzed in depth by a simple yet intuitive model. This analysis uncovers how spatial self-similarity of the boundary affects the diffusive dynamics and its temporal characteristics in complex systems.

==> TriModel.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 65,
   "metadata": {},
   "outputs": [],
   "source": [
    "##### Koch_alpha @ YYE\n",
    "##### Dec. 2024\n",
    "### Generate Koch-like shapes' coordinates with arbitraty angles\n",
    "\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "plt.rcParams.update({'font.size': 18})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def koch_line(start, end, alpha, direction):\n",
    "    \"\"\"\n",
    "    Segments a line to Koch line, creating fractals.\n",
    "    :param tuple start:  (x, y) coordinates of the starting point\n",
    "    :param tuple end: (x, y) coordinates of the end point\n",
    "    :alpha: angle for Koch triangle (unit: rad)\n",
    "    :direction: 凹(+1)凸(-1), concave or convex?\n",
    "    ~returns tuple: tuple of three points between the segmentation\n",
    "    \"\"\"\n",
    "    \n",
    "    x1, y1 = start[0], start[1] # coordinates of the start\n",
    "    x2, y2 = end[0], end[1]     # coordinates of the end\n",
    "    \n",
    "    # the length of the line\n",
    "    deltax, deltay = x2 - x1, y2 - y1\n",
    "    l = np.sqrt((deltax)**2 + (deltay)**2)\n",
    "    coef = np.sqrt( 2 * (1 - np.cos(alpha)) ) + 2\n",
    "    segm = l / (coef)\n",
    "    #dist = segm * coef\n",
    "    beta = (np.pi - alpha)/2\n",
    "    if x1==x2:\n",
    "        if y1<y2:\n",
    "            theta = + np.pi / 2\n",
    "        if y1>y2:\n",
    "            theta = - np.pi / 2\n",
    "    else:\n",
    "        theta = np.arctan((deltay)/(deltax))\n",
    "    if x1>x2:\n",
    "        theta += np.pi\n",
    "    \n",
    "    changex, changey = (deltax)/(coef), (deltay)/(coef)\n",
    "    # second point: one third in each direction from the first point\n",
    "    b = (x1+changex, y1+changey)\n",
    "    # third point: rotation for multiple of 60 degrees\n",
    "    degree = theta + beta * direction\n",
    "    c = (b[0] + segm * np.cos(degree), b[1] + segm * np.sin(degree))\n",
    "    # fourth point: two thirds in each direction from the first point\n",
    "    d = (x2-changex, y2-changey)\n",
    "    \n",
    "    return [b, c, d]\n",
    "\n",
    "\n",
    "def koch_line_mod(start, end, alpha, direction, r):\n",
    "    \"\"\"\n",
    "    Segments a line to Koch line, creating fractals.\n",
    "    :param tuple start:  (x, y) coordinates of the starting point\n",
    "    :param tuple end: (x, y) coordinates of the end point\n",
    "    :alpha: angle for Koch triangle (unit: rad)\n",
    "    :direction: 凹(+1)凸(-1), concave or convex?\n",
    "    ~returns tuple: tuple of three points between the segmentation\n",
    "    \"\"\"\n",
    "    \n",
    "    x1, y1 = start[0], start[1] # coordinates of the start\n",
    "    x2, y2 = end[0], end[1]     # coordinates of the end\n",
    "    \n",
    "    # the length of the line\n",
    "    deltax, deltay = x2 - x1, y2 - y1\n",
    "    l = np.sqrt((deltax)**2 + (deltay)**2) ## l0\n",
    "    #coef = np.sqrt( 2 * (1 - np.cos(alpha)) ) + 2\n",
    "    coef = 2 * (1 + r * np.sin(alpha*0.5))\n",
    "    lp = l / coef\n",
    "    lm = l / coef * r\n",
    "    #segm = l / (coef)\n",
    "    #dist = segm * coef\n",
    "    beta = (np.pi - alpha)/2\n",
    "    if x1==x2:\n",
    "        if y1<y2:\n",
    "            theta = + np.pi / 2\n",
    "        if y1>y2:\n",
    "            theta = - np.pi / 2\n",
    "    else:\n",
    "        theta = np.arctan((deltay)/(deltax))\n",
    "    if x1>x2:\n",
    "        theta += np.pi\n",
    "    \n",
    "    changex, changey = (deltax)/(coef), (deltay)/(coef)\n",
    "    # second point: one third in each direction from the first point\n",
    "    b = (x1+changex, y1+changey)\n",
    "    # third point: rotation for multiple of 60 degrees\n",
    "    degree = theta + beta * direction\n",
    "    c = (b[0] + lm * np.cos(degree), b[1] + lm * np.sin(degree))\n",
    "    # fourth point: two thirds in each direction from the first point\n",
    "    d = (x2-changex, y2-changey)\n",
    "    \n",
    "    return [b, c, d]\n",
    "\n",
    "\n",
    "\n",
    "def Koch_generate(polygon, edge, angle, concave, generation):\n",
    "    \n",
    "    ## General initial coordinates\n",
    "    initial_shape = polygon # 3 = triangle, 4 = square, 5 = star, etc.\n",
    "    edge_length = edge # Initial edge length\n",
    "    angle_ini = 2.0 * np.pi / initial_shape\n",
    "    coordinate = []\n",
    "    #new_x, new_y = 0, 0\n",
    "    ## Move the polygon center as (0,0)\n",
    "    tta = np.pi * (1 - 2/polygon)\n",
    "    new_x, new_y = - edge_length/2, - edge_length/2 * np.tan(tta/2)\n",
    "\n",
    "    for i in range(initial_shape):\n",
    "        coordinate.append((new_x,new_y))\n",
    "        new_x += edge_length * np.cos(i * angle_ini)\n",
    "        new_y += edge_length * np.sin(i * angle_ini)\n",
    "    coordinate.append(coordinate[0]) # To form a circle.\n",
    "\n",
    "    \n",
    "    max_degree = generation # Define the recursion order\n",
    "    degre = angle # Define the fractal angle\n",
    "    direction = concave # Define 凹(concave +1) 凸(convex -1)\n",
    "    for i in range(max_degree): ## Recursion Order\n",
    "        num_edge = len(coordinate)\n",
    "        for j in range(num_edge-1): ## How many times to insert new points?\n",
    "            num_point = j * 4\n",
    "            coordinate = coordinate[:num_point+1] + koch_line(coordinate[num_point],coordinate[num_point+1],degre,direction) + coordinate[num_point+1:]\n",
    "\n",
    "    return coordinate\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "def Koch_generate_mod(polygon, edge, angle, concave, generation, r):\n",
    "    \n",
    "    ## General initial coordinates\n",
    "    initial_shape = polygon # 3 = triangle, 4 = square, 5 = star, etc.\n",
    "    edge_length = edge # Initial edge length\n",
    "    angle_ini = 2.0 * np.pi / initial_shape\n",
    "    coordinate = []\n",
    "    #new_x, new_y = 0, 0\n",
    "    ## Move the polygon center as (0,0)\n",
    "    tta = np.pi * (1 - 2/polygon)\n",
    "    new_x, new_y = - edge_length/2, - edge_length/2 * np.tan(tta/2)\n",
    "\n",
    "    for i in range(initial_shape):\n",
    "        coordinate.append((new_x,new_y))\n",
    "        new_x += edge_length * np.cos(i * angle_ini)\n",
    "        new_y += edge_length * np.sin(i * angle_ini)\n",
    "    coordinate.append(coordinate[0]) # To form a circle.\n",
    "\n",
    "    \n",
    "    max_degree = generation # Define the recursion order\n",
    "    degre = angle # Define the fractal angle\n",
    "    direction = concave # Define 凹(concave +1) 凸(convex -1)\n",
    "    for i in range(max_degree): ## Recursion Order\n",
    "        num_edge = len(coordinate)\n",
    "        for j in range(num_edge-1): ## How many times to insert new points?\n",
    "            num_point = j * 4\n",
    "            coordinate = coordinate[:num_point+1] + koch_line_mod(coordinate[num_point],coordinate[num_point+1],degre,direction,r) + coordinate[num_point+1:]\n",
    "\n",
    "    return coordinate"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 32.1 ms, sys: 5.95 ms, total: 38.1 ms\n",
      "Wall time: 43.3 ms\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "%%time\n",
    "## General initial coordinates\n",
    "initial_shape = 3 # 3 = triangle, 4 = square, 5 = star, etc.\n",
    "edge_length = 2 # Initial edge length\n",
    "angle_ini = 2.0 * np.pi / initial_shape\n",
    "coordinate = []\n",
    "new_x, new_y = 0, 0\n",
    "\n",
    "for i in range(initial_shape):\n",
    "    coordinate.append((new_x,new_y))\n",
    "    new_x += edge_length * np.cos(i * angle_ini)\n",
    "    new_y += edge_length * np.sin(i * angle_ini)\n",
    "    \n",
    "## To form a circle.\n",
    "coordinate.append(coordinate[0])\n",
    "\n",
    "\n",
    "max_degree = 3 ## Define the recursion order\n",
    "alpha_ratio = 4/3\n",
    "degre = np.pi/ alpha_ratio ## Define the fractal angle\n",
    "direction = - 1  ## Define 凹(concave +1) 凸(convex -1)\n",
    "for i in range(max_degree): ## Recursion Order\n",
    "    num_edge = len(coordinate)\n",
    "    for j in range(num_edge-1): ## How many times to insert new points?\n",
    "        num_point = j * 4\n",
    "        coordinate = coordinate[:num_point+1] + koch_line(coordinate[num_point],coordinate[num_point+1],degre,direction) + coordinate[num_point+1:]\n",
    "##end\n",
    "     \n",
    "    \n",
    "# Extract all coordinates\n",
    "pos_x = []\n",
    "pos_y = []\n",
    "for i in range(len(coordinate)):\n",
    "    pos_x.append(coordinate[i][0])\n",
    "    pos_y.append(coordinate[i][1])\n",
    "\n",
    "# fill the polygons\n",
    "plt.figure(figsize=(10, 10))\n",
    "#plt.figure(dpi=80)\n",
    "plt.fill(pos_x, pos_y, edgecolor='black', lw=0.5, alpha = 0.6)\n",
    "plt.axis('off')\n",
    "plt.axis('scaled')\n",
    "## Note, the initial point is located at (0,0). Thus we have to plot the center point by:?\n",
    "#plt.scatter((coordinate[0][0]+coordinate[i//2][0])/2,(coordinate[0][1]+coordinate[i//2][1])/2,color=\"red\",s=200)\n",
    "plt.show\n",
    "\n",
    "## chr(48~57) = 0~9 // + 48\n",
    "if direction == +1:\n",
    "    chr_direction = chr(43)\n",
    "if direction == -1:\n",
    "    chr_direction = chr(45)\n",
    "## Name as: initial polygon + alpha angle + concave/convex + recursion degree. \n",
    "#filename = 'Koch_'+chr(initial_shape+48)+'_pi'+chr(alpha_ratio+48)+chr_direction+chr(max_degree+48)+'.pdf'\n",
    "filename='test.pdf'\n",
    "plt.savefig(filename, dpi=200, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 164 ms, sys: 33.8 ms, total: 198 ms\n",
      "Wall time: 152 ms\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "%%time\n",
    "## General initial coordinates\n",
    "initial_shape = 4 # 3 = triangle, 4 = square, 5 = star, etc.\n",
    "edge_length = 2 # Initial edge length\n",
    "angle_ini = 2.0 * np.pi / initial_shape\n",
    "coordinate = []\n",
    "new_x, new_y = 0, 0\n",
    "\n",
    "for i in range(initial_shape):\n",
    "    coordinate.append((new_x,new_y))\n",
    "    new_x += edge_length * np.cos(i * angle_ini)\n",
    "    new_y += edge_length * np.sin(i * angle_ini)\n",
    "    \n",
    "## To form a circle.\n",
    "coordinate.append(coordinate[0])\n",
    "\n",
    "\n",
    "max_degree = 3 ## Define the recursion order\n",
    "alpha_ratio = 3\n",
    "degre = np.pi/ alpha_ratio ## Define the fractal angle\n",
    "direction = + 1  ## Define 凹(concave +1) 凸(convex -1)\n",
    "for i in range(max_degree): ## Recursion Order\n",
    "    num_edge = len(coordinate)\n",
    "    for j in range(num_edge-1): ## How many times to insert new points?\n",
    "        num_point = j * 4\n",
    "        coordinate = coordinate[:num_point+1] + koch_line(coordinate[num_point],coordinate[num_point+1],degre,direction) + coordinate[num_point+1:]\n",
    "##end\n",
    "     \n",
    "    \n",
    "# Extract all coordinates\n",
    "pos_x = []\n",
    "pos_y = []\n",
    "for i in range(len(coordinate)):\n",
    "    pos_x.append(coordinate[i][0])\n",
    "    pos_y.append(coordinate[i][1])\n",
    "\n",
    "# fill the polygons\n",
    "plt.figure(figsize=(10, 10))\n",
    "#plt.figure(dpi=80)\n",
    "plt.fill(pos_x, pos_y, edgecolor='black', lw=0.5, alpha = 0.6)\n",
    "plt.axis('off')\n",
    "plt.axis('scaled')\n",
    "## Note, the initial point is located at (0,0). Thus we have to plot the center point by:?\n",
    "i = 32\n",
    "plt.scatter(coordinate[i][0],coordinate[i][1],color=\"red\",s=200,marker='.')\n",
    "\n",
    "plt.scatter(coordinate[i][0],coordinate[i][1]-0.3,color=\"red\",s=200,marker='D')\n",
    "plt.plot([coordinate[i][0],coordinate[i][0]],[coordinate[i][1],coordinate[i][1]-0.3], '--', color='black')\n",
    "#plt.text(coordinate[i][0]+0.02,coordinate[i][1]-0.3,r\"$r_0$\",size=40)\n",
    "\n",
    "plt.scatter(coordinate[i][0],coordinate[i][1]+0.3,color=\"red\",s=200,marker='s')\n",
    "plt.plot([coordinate[i][0],coordinate[i][0]],[coordinate[i][1],coordinate[i][1]+0.3], '--', color='black')\n",
    "plt.text(coordinate[i][0]+0.02,coordinate[i][1]+0.1,r\"$r_0$\",size=40)\n",
    "\n",
    "\n",
    "plt.show\n",
    "\n",
    "## chr(48~57) = 0~9 // + 48\n",
    "if direction == +1:\n",
    "    chr_direction = chr(43)\n",
    "if direction == -1:\n",
    "    chr_direction = chr(45)\n",
    "## Name as: initial polygon + alpha angle + concave/convex + recursion degree. \n",
    "#filename = 'Koch_'+chr(initial_shape+48)+'_pi'+chr(alpha_ratio+48)+chr_direction+chr(max_degree+48)+'.pdf'\n",
    "filename='concave_sq.pdf'\n",
    "plt.savefig(filename, dpi=200, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 64.9 ms, sys: 9.04 ms, total: 74 ms\n",
      "Wall time: 37.1 ms\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "%%time\n",
    "## General initial coordinates\n",
    "initial_shape = 3 # 3 = triangle, 4 = square, 5 = star, etc.\n",
    "edge_length = 2 # Initial edge length\n",
    "r = 0.5\n",
    "angle_ini = 2.0 * np.pi / initial_shape\n",
    "coordinate = []\n",
    "new_x, new_y = 0, 0\n",
    "\n",
    "for i in range(initial_shape):\n",
    "    coordinate.append((new_x,new_y))\n",
    "    new_x += edge_length * np.cos(i * angle_ini)\n",
    "    new_y += edge_length * np.sin(i * angle_ini)\n",
    "    \n",
    "## To form a circle.\n",
    "coordinate.append(coordinate[0])\n",
    "\n",
    "\n",
    "max_degree = 3 ## Define the recursion order\n",
    "alpha_ratio = 3# 4/3\n",
    "degre = np.pi/ alpha_ratio ## Define the fractal angle\n",
    "direction = - 1  ## Define 凹(concave +1) 凸(convex -1)\n",
    "for i in range(max_degree): ## Recursion Order\n",
    "    num_edge = len(coordinate)\n",
    "    for j in range(num_edge-1): ## How many times to insert new points?\n",
    "        num_point = j * 4\n",
    "        coordinate = coordinate[:num_point+1] + koch_line_mod(coordinate[num_point],coordinate[num_point+1],degre,direction,r) + coordinate[num_point+1:]\n",
    "##end\n",
    "     \n",
    "    \n",
    "# Extract all coordinates\n",
    "pos_x = []\n",
    "pos_y = []\n",
    "for i in range(len(coordinate)):\n",
    "    pos_x.append(coordinate[i][0])\n",
    "    pos_y.append(coordinate[i][1])\n",
    "\n",
    "# fill the polygons\n",
    "plt.figure(figsize=(10, 10))\n",
    "#plt.figure(dpi=80)\n",
    "plt.fill(pos_x, pos_y, edgecolor='black', lw=0.5, alpha = 0.6)\n",
    "plt.axis('off')\n",
    "plt.axis('scaled')\n",
    "## Note, the initial point is located at (0,0). Thus we have to plot the center point by:?\n",
    "#plt.scatter((coordinate[0][0]+coordinate[i//2][0])/2,(coordinate[0][1]+coordinate[i//2][1])/2,color=\"red\",s=200)\n",
    "i = 32\n",
    "plt.scatter(coordinate[i][0],coordinate[i][1]+0.2,color=\"red\",s=200)\n",
    "plt.plot([coordinate[i][0],coordinate[i][0]],[coordinate[i][1],coordinate[i][1]+0.2], '--', color='black')\n",
    "#plt.text(coordinate[i][0]+0.02,coordinate[i][1]+0.1,r\"$r_0$\",size=40)\n",
    "plt.show\n",
    "filename='convex_rr.pdf'\n",
    "plt.savefig(filename, dpi=200, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 20.1 ms, sys: 2.12 ms, total: 22.2 ms\n",
      "Wall time: 21.5 ms\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "%%time\n",
    "# fill the polygons\n",
    "plt.figure(figsize=(10, 10))\n",
    "## General initial coordinates\n",
    "initial_shape = 3 # 3 = triangle, 4 = square, 5 = star, etc.\n",
    "edge_length = 2 # Initial edge length\n",
    "r = 0.1\n",
    "angle_ini = 2.0 * np.pi / initial_shape\n",
    "\n",
    "\n",
    "\n",
    "## FIRST ONE\n",
    "coordinate = []\n",
    "new_x, new_y = 0, 0\n",
    "\n",
    "for i in range(initial_shape):\n",
    "    coordinate.append((new_x,new_y))\n",
    "    new_x += edge_length * np.cos(i * angle_ini)\n",
    "    new_y += edge_length * np.sin(i * angle_ini)\n",
    "    \n",
    "## To form a circle.\n",
    "coordinate.append(coordinate[0])\n",
    "\n",
    "max_degree = 2 ## Define the recursion order\n",
    "alpha_ratio = 3# 4/3\n",
    "degre = np.pi/ alpha_ratio ## Define the fractal angle\n",
    "direction = - 1  ## Define 凹(concave +1) 凸(convex -1)\n",
    "for i in range(max_degree): ## Recursion Order\n",
    "    num_edge = len(coordinate)\n",
    "    for j in range(num_edge-1): ## How many times to insert new points?\n",
    "        num_point = j * 4\n",
    "        coordinate = coordinate[:num_point+1] + koch_line_mod(coordinate[num_point],coordinate[num_point+1],degre,direction,r) + coordinate[num_point+1:]\n",
    "##end\n",
    "\n",
    "# Extract all coordinates\n",
    "pos_x = []\n",
    "pos_y = []\n",
    "for i in range(len(coordinate)):\n",
    "    pos_x.append(coordinate[i][0])\n",
    "    pos_y.append(coordinate[i][1])\n",
    "plt.fill(pos_x, pos_y, edgecolor='black', lw=0.5, alpha = 0.6)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "### NEXT GENERATION\n",
    "coordinate = []\n",
    "new_x, new_y = 0, 0\n",
    "\n",
    "for i in range(initial_shape):\n",
    "    coordinate.append((new_x,new_y))\n",
    "    new_x += edge_length * np.cos(i * angle_ini)\n",
    "    new_y += edge_length * np.sin(i * angle_ini)\n",
    "    \n",
    "## To form a circle.\n",
    "coordinate.append(coordinate[0])\n",
    "\n",
    "max_degree = 3 ## Define the recursion order\n",
    "alpha_ratio = 3# 4/3\n",
    "degre = np.pi/ alpha_ratio ## Define the fractal angle\n",
    "direction = - 1  ## Define 凹(concave +1) 凸(convex -1)\n",
    "for i in range(max_degree): ## Recursion Order\n",
    "    num_edge = len(coordinate)\n",
    "    for j in range(num_edge-1): ## How many times to insert new points?\n",
    "        num_point = j * 4\n",
    "        coordinate = coordinate[:num_point+1] + koch_line_mod(coordinate[num_point],coordinate[num_point+1],degre,direction,r) + coordinate[num_point+1:]\n",
    "##end\n",
    "\n",
    "# Extract all coordinates\n",
    "pos_x = []\n",
    "pos_y = []\n",
    "for i in range(len(coordinate)):\n",
    "    pos_x.append(coordinate[i][0])\n",
    "    pos_y.append(coordinate[i][1])\n",
    "plt.fill(pos_x, pos_y, edgecolor='black', lw=0.5, alpha = 0.6)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "plt.axis('off')\n",
    "plt.axis('scaled')\n",
    "plt.show"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 24.9 ms, sys: 3.16 ms, total: 28.1 ms\n",
      "Wall time: 27.6 ms\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "%%time\n",
    "## General initial coordinates\n",
    "initial_shape = 3 # 3 = triangle, 4 = square, 5 = star, etc.\n",
    "edge_length = 2 # Initial edge length\n",
    "r = 0.1\n",
    "angle_ini = 2.0 * np.pi / initial_shape\n",
    "coordinate = []\n",
    "new_x, new_y = 0, 0\n",
    "\n",
    "for i in range(initial_shape):\n",
    "    coordinate.append((new_x,new_y))\n",
    "    new_x += edge_length * np.cos(i * angle_ini)\n",
    "    new_y += edge_length * np.sin(i * angle_ini)\n",
    "    \n",
    "## To form a circle.\n",
    "coordinate.append(coordinate[0])\n",
    "\n",
    "\n",
    "max_degree = 2 ## Define the recursion order\n",
    "alpha_ratio = 3 \n",
    "degre = np.pi/ alpha_ratio ## Define the fractal angle\n",
    "direction = - 1  ## Define 凹(concave +1) 凸(convex -1)\n",
    "for i in range(max_degree): ## Recursion Order\n",
    "    num_edge = len(coordinate)\n",
    "    for j in range(num_edge-1): ## How many times to insert new points?\n",
    "        num_point = j * 4\n",
    "        coordinate = coordinate[:num_point+1] + koch_line_mod(coordinate[num_point],coordinate[num_point+1],degre,direction,r) + coordinate[num_point+1:]\n",
    "##end\n",
    "     \n",
    "    \n",
    "# Extract all coordinates\n",
    "pos_x = []\n",
    "pos_y = []\n",
    "for i in range(len(coordinate)//3+1):\n",
    "    pos_x.append(coordinate[i][0])\n",
    "    pos_y.append(coordinate[i][1])\n",
    "\n",
    "# fill the polygons\n",
    "plt.figure(figsize=(10, 10))\n",
    "#plt.figure(dpi=80)\n",
    "plt.fill(pos_x, pos_y, edgecolor='black', lw=0.5, alpha = 0.6)\n",
    "plt.axis('off')\n",
    "plt.axis('scaled')\n",
    "\n",
    "plt.show\n",
    "filename='convex_rrlocal.pdf'\n",
    "plt.savefig(filename, dpi=200, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 69,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 151 ms, sys: 30.6 ms, total: 182 ms\n",
      "Wall time: 103 ms\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 900x600 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "%%time\n",
    "coordinate = Koch_generate(3,2,np.pi/2,-1,2)\n",
    "\n",
    "# Extract all coordinates\n",
    "pos_x = []\n",
    "pos_y = []\n",
    "for i in range(len(coordinate)):\n",
    "    pos_x.append(coordinate[i][0])\n",
    "    pos_y.append(coordinate[i][1])\n",
    "\n",
    "dmd0 = 11/27 - 1/3\n",
    "# fill the polygons\n",
    "#plt.figure(figsize=(8,6))\n",
    "plt.figure(dpi=150)\n",
    "plt.rcParams.update({'font.size': 18})\n",
    "plt.fill(pos_x[3:14], pos_y[3:14], edgecolor='black', lw=0.5, alpha = 0.3)\n",
    "plt.scatter(pos_x[8],pos_y[8]+0.3,marker='o',color=\"red\")\n",
    "plt.plot([pos_x[8], pos_x[8]],[pos_y[8], pos_y[8]+0.3],'-.',color='black')\n",
    "plt.text(pos_x[8]-0.1,pos_y[8]+0.15,r\"$r_0$\",size='xx-large')\n",
    "\n",
    "\n",
    "plt.plot([pos_x[9]+dmd0, pos_x[9]+dmd0],[pos_y[8], pos_y[9]],'--',color='black')\n",
    "plt.text(pos_x[9]+dmd0+0.02,(pos_y[9]+pos_y[8])/2-0.02,r\"$h_{g}$\",size='xx-large')\n",
    "\n",
    "\n",
    "plt.plot([pos_x[12]+dmd0, pos_x[12]+dmd0],[pos_y[8], pos_y[4]],'-',color='black')\n",
    "plt.text(pos_x[11]+0.02,(pos_y[4]+pos_y[8])/2,r\"$h_{g-1}$\",size='xx-large')\n",
    "plt.plot([pos_x[8], pos_x[12]+dmd0],[pos_y[8], pos_y[8]],'-',linewidth=0.2,color='black')\n",
    "\n",
    "\n",
    "\n",
    "plt.axis('off')\n",
    "plt.axis('scaled')\n",
    "plt.show\n",
    "plt.savefig('hgmodel.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 70,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CPU times: user 152 ms, sys: 16.1 ms, total: 168 ms\n",
      "Wall time: 170 ms\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA/IAAAIsCAYAAABRIZLTAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAewgAAHsIBbtB1PgAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjMsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+AADFEAAAgAElEQVR4nOzdeXxkV3nn/++jXeq93W73Irc3vLXxCjZgGwLMOGEJhMxAkolZDAQIhJDJbwJhQiZASAgZEsJOFhaDcWYmkEASlgSzBHfbeGupNy2tXtRLSb3vUi2q5fn9UdV26XapVZJKOlWlz/v1ui+7Tt26+t6Wqu596tx7jrm7AAAAAABAbWgIHQAAAAAAAJSPQh4AAAAAgBpCIQ8AAAAAQA2hkAcAAAAAoIZQyAMAAAAAUEMo5AEAAAAAqCEU8gAAAAAA1BAKeQAAAAAAagiFPAAAAAAANYRCHgAAAACAGkIhDwAAAABADaGQBwAAAACghlDIAwAAAABQQyjkAQAAAACoIRTyAAAAAADUEAp5AAAAAABqCIU8AAAAAAA1hEIeAAAAAIAaQiEPAAAAAEANoZAHAAAAAKCGUMgDAABAZnajmXmJ5UWhswEAxqOQBwAAgCTdVqLNJW2e6yAAgAujkAcAAIBUupDf4+5n5jwJAOCCKOQBAAAglS7ku+c8BQBgUhTyAAAA85yZmaSbSzzVNddZAACTo5AHAADA1ZIWlWinRx4AqhCFPAAAAEpdVi9RyANAVaKQBwAAQKlC/qC7H57zJACASVHIAwAAoFQhz/3xAFClKOQBAABwa4k2LqsHgCpFIQ8AADCPmdllkpaXeIpCHgCqFIU8AADA/MZAdwBQY5pCBwAAAMDMmNlzJL1a0t2SrpV0kSSTdFzSNkk/kPR1dz9S4uWlCvlT7j44S3EBADNk7h46AwAAAKbBzH5J0gdV+h73qLikv5D0EXfPFG3jO5JeGVn3J+7+0ooFBQBUFJfWAwAA1BgzW2tm35f0bZVXxEtSh6Q/kvQfZrakqL1UjzyX1QNAFaOQBwAAqCFm9nxJmyS9bJqbuEvS982sxcwukbS6xDoU8gBQxbhHHgAAoEaY2YskfU/SggustktSn6Qzyo9Gv17SZZF1XiDpw5I2TLAN5pAHgCpGIQ8AAFADzOw6Sf+s0kX8GUmflfTFUoPUmdkdkj4u6UVFzf+fpItLbCshaceMAwMAZg2D3QEAAFQ5M1sm6UlJV5V4+geS3uzuw5Nso0HSX0t62yQ/7nF3f/60ggIA5gT3yAMAAFS/z6t0Ef9lSa+YrIiXJHfPSfpNST+bZFXujweAKkchDwAAUMXM7HWSfq3EU/8q6W3uni13W4Vi/rcnWY374wGgynFpPQAAQJUys3bl71e/NPLUYUnXufupaW53k0pPOydJt7v7U9PZLgBgbtAjDwAAUL3+u84v4iXpD6dbxBf8ZIL2jKTtM9guAGAOMGo9AABAFTKzVuUL+ajNyt8bPxNbJmjvc/fkdDZoZpdLep7yXzy0SjotaUDSI+4+Op1tAgBKo5AHAACoTr8uaWWJ9o8V7nWfieMTtE/5/ngz+0VJf6h8EV9K0sz+j6QPuvuBqW4fAHA+Lq0HAACoTm8q0XZC0rcrsO3EBO1lj1hvZi1m9hXlB92bqIiXpDZJb5bUY2a/VH5EAMBEKOQBAACqjJldIumFJZ76urunKvAjlk/QXlYhb2Ym6e8l3Rd5Kidpb2E7JyLPLZL0TTN7VdkpAQAlUcgDAABUn5er9HnaP1Ro+ytKtLny99+X43cl/ddI25ckXeHuV7j7be5+kaSXSeorWqdJ0gNmVmoAPwBAmSjkAQAAqs9dJdrOSHq8QttfVaJtt7ufmeyFZrZM0h9Fmj/k7r/h7vuLG93935Xfl+IvCJZI+vAU8wIAilDIAwAAVJ9S95xvcvdMhbZ/R4m2cu+Pf6/yxfg5j0r6yEQru/tJSW+UlC5qfqOZXVvmzwMARFDIAwAAVJHC/efPKvHU1gpu/wUlnpq0kDezBklvjTR/cLJR9N19m6RvFDU1Kj8AHgBgGijkAQAAqssqSe0l2vdWaPs3SFpWor2cHvnna/yUeHsl/ajMn/ulyGNGsAeAaaKQBwAAqC6lBqKTpJMV2v6vTtBezhzyvxh5/JC7e5k/d4PGT3t3nZmVuvIAADAJCnkAAIDqsmCC9hnfH1+4NL7U/PTD7n6kjE3cGnn8aLk/293Tkp6cZHsAgDJQyAMAAFSXxgnaF1dg2/dIKjX1W7kD3V0XedwzxZ/fO8n2AABloJAHAACoLhNNAVdqyriyFQa5+9AET096Wb2ZtUu6LNK8v9S6FxBdn0IeAKaBQh4AAKC6nJqg/bYZbvde5QerK6WcHvkVkqzocVpSOZfjF4tFHq8suRYA4IIo5AEAAKrLQY0fFO6cF5pZ23Q2aGZLJX3sAquUU8gvjDyOT2Ggu3NGJ9kmAKAMFPIAAABVxN0zKn2p+xJJvzLV7RUGuPuqpLUTrHLS3feWsalo0Z2cahad/wUFhTwATAOFPAAAQPXZMEH7R81sSbkbMbNGSX8n6dUXWK3cge6iVwOMlZujSCryuH0a2wCAeY9CHgAAoPrcP0H7Wkn/ZGYdk23AzFZJ+o6kt0yyarmFfLQHvqXM1xVrnWSbAIAyUMgDAABUGXffIemHEzz9UklPmdnLCpfNj2Nma83sf0nqk/Syoqd+JilXYnvlFvIjkcfTuV8/2gMf3SYAoAxNoQMAAACgpPcof698qYL5eknfl3TEzDZLOqZ8kXxt4TmLrN8r6cOS/q3EtqZbyHeYmU1xwLsFk2wTAFAGeuQBAACqkLv3SXrvJKutlPTzkn5d0i9LWq/zi/gnJf2cpCtLvD4uaUeZkY5JKi7amzX16eM6I4+nOn0daoyZ3Rw6A1CPKOQBAACqlLt/VtL/mObLc5I+I+mF7n5M0u0l1tnq7tkysyQk7Ys0r5tipuj6fVN8PWpIYZyGHxf+C6CCuLQeAIBZZmbvl/TuCm7ys+5+oTnBUUfc/RNm1iPpU8pfOj/pSyR9T9IfuXvxNHalCvlyL6s/p1/S5UWPb1C+x79c15fYXl3ifS9Jep+k5cpfWTLdL6QAlGBTu60JAABMVaE3alDTGxwsKiHpSnc/VIFtoYaYWbOkV0j6JUl3SLpE0jLlL48/KKlH0k8l/XOpeeHNbJ3OvxrzpLufnkKGj0r6n0VNf+fub59C/tMaP+DdNe6+s9yfX0vm+/s+sv81lx+odvTIAwAwy9z9kJl9QdLvVmBzX+BkeH5y97Skfy4s03n9/grE+K7GF/L3TGHAu7s1vojfUa9FvMT7Xvne+HNfYrSLXnmgouiRBwBgDlSod45eLQRVmO7uoMYPcnePu080VV7xax9UflC+c/7c3d9f4YhVZb6+7yfY75rbD6CaMdgdAABzoHDy+oUZbqYWe+VQR9w9J+krkeYPmVl0pPxxzOxGSa8raspKur+y6arPPH7fF/fGn3OuVx5ABdAjDwDAHJlh7xy9WagKZrZc+b/jxUXNH3T3P55g/WWSfizplqLmr7r7fbMWsorMt/f9JPtbc/sDVCvukUfNMrOLJY1NNEiPmS2R1FLUFHf30QnWXS6psfIpz5N19xMTZFggqaOoaSr7Nmvc/egEGVo1/iRuKvs2m066e6ZEhiblB4V62hT2bTadcffUBDkujjSVvW+zaCrvo6ns22ypts+Ic72QvzmN1/6dpGzRv90iSWeLnj9VuIe61L4t1/i5xc9ISk/wc5Zp/BV7ZyWNTbDuUkmnird77nde4n20UNJI8XbdPVlYN/oZsVj5OcrPGZWUnCDDIkV+j8oXCxOtG1f+9yAV/c5LvI+ieRPuPjLBvi3Q+KIlWchcSnTdVOTnFOuQlNEz//7j/p4j76P2wnrZ6Lol9q2tkOOctPJ/E6W0Kv9vcU5G+QHr/krSB4vaP2xm1yk/3d2uQltW0nML664vWvespM+b2dqifcu5+/EJ9q1Z4/+9XVLJ443y57ZLIm3HS62o/Hu6Q0Xvo+LjQuR91KD8v1u86PXHzo0NEPmMMOXfc8Xu1/Te9/dr/Pu+Fs4jPqiJv7TgXnmgUtydhaUmF+UP5D9R4cqSEs9/o7DOueVDF9hWT2Td2Vp6LpDhQ5F1v3GBdaP7NmvLBTK8bgb7NpvLDRNkuGEG+zaby+sm+Ruf1r7N4jKV99FU9m22lqm8j6rhM2KiJS7pLyJtmcjj20N8Rkz0O9f576NE5PF9gT4jSv7ONfn76OOBPiOKl29M4X303UCfEcVL9G/0QsveQJ8R45YpHmsXcB4xrSUuaVU553osLCwTL/O2R97MXhU6A2bk3Ki3L5b0KTN7qMQ6qyOPr7nA733hBO2VtvACGa4Z98gaOptXXHqvyXLnrdnQdKly53XMzoqWFev+W6n2htYFz8ulijqczBZPtK41tT7bMyU7ZiuuceHyV7SsWHdTifbO7Mj4Toyy920WNbQuuKtlxbqyPounsm+zxZpanz3Rv5vMFsv96YdT2bdZ09B06YR5I++jqezbXLOmlh9LdnnkfTTunuSGjqU/37Ji3bPyD+buM2JchqLfeYn30bhxeayl43ktK9ble+/n8DNiXIai3/lk7yNrarnu3Lpz+RkxzoX+ns9bt3FNufs2i6JXsbgif7fPsAVl79ssGpdhkvdR09LVrzv3NzyHnxHln0dIqy+wbvQcaS61S/qCmX05YAZMgbv/a+gMON+8LeQl7df5lz2hNtwg6QNFj98m6QlJQ5H1okffMU18+eL5xfLsyF0gw/hLV83UdumN17Zffuu+6Ionfvg3jdmRia4UrKylL3xDyUviR7Y91JrY/eTTj62ptWGidU89+n+b00f2zFLC8Tque1FbW+f683IkY71tZ5/69ri2cvdtNrV2rm9deOM9JXMc/fZHxz2eyr7Nlqbla5uX3vlrJfMe++4nGjz9zNXPU9m32dLYsaRxot9z9H00lX2bU2ZjS+769R+N9j384gu9jzqufn5b+xW3dUhz+xlRrPh3fv77yCxfxxXWXX11y6JbX9khze1nRLHi3/lk76OmJZc0n/tbmsvPiGLRv+cLvY8a2hc9ve5cfkaUZpnGJRc/kR09dZUyY5eUXKOp2crdt9lUnGGy99Hi5722vbF9UaM0p58R5Z9H5M+DJlp37r/pG+/lkh6QdDJwDkwuyLeAmNy8LeTdfUvoDJgeM1soaVVRU5uk90i6ywv3hxbWe1fkpXvd/ScTbDNeqn0WxC+Q4efGNeSyJ7Jnjx1tWrZ6tGXlFeO6fk7+5Etz1nXVce2dR0q1x3c9Pv6+O2vITLTumSe/NWddV80XrT1RKkc2cfq8+/XK3rdZ1NC++PREOaKmsm+zpaG5dXTCvN/75LgTw6ns22yxxqbURBmi76Op7Ntcall55feWPP+1uxK7Hr/9Qus1LV118lz+ufyMKFb8Oz//M0JeVMeroW3R2XPrzuVnRLHi3/lk7yNrbo1PuG9z5EJ/z+et29CYKnffZk1j88lFt77ik4tue2Vf87I1yf1/9Suf9QmHW7Bs6M8LafxxYbL3UdvlNx9tXroqv87cfUaUfx4hHb3AutFzpLnWqvx5G/fKA9PEqPWoSWb215LeEWn+iLv/UdE6NT/YXUP7ojsW3fqKm5a+8A0DxeuOHd3XkUuNzskXcW2d60sOgJQdPdWUPjn8dF5ras61rrq65Df/6VOHWrMjJ1pnK2OxlpWXjzS0dJx3hUVuLN4wdmTvuFsoyt232dS8bE28ccHSkieAyVjvuAH3prJvs6Vx4fLU0yeuEalDOxd6Jv305dNT2bfZ0tC6INNy8WUlv6iLvo+msm+VMHZ075KTD33hk3JvnnAlaxi75Fc/8httl918Kvo+ypw52t60+OKnB3VrWbFutKFtYTa/7fH7lj4xtFDuT1/S3LjoonhDS/u5QdHGSZ8cXqhc7pl1Fy5LNLQuKPl7TJ86uKB56eqnP1eLf+fR91Hm7LH2pkUrns7btHRVomnh8nR+O5F9O32kwzNjT38mN3QsSTa2Lyo5OF/mzNF2T6ee3teG9kWpxo4lJavFzJmj7Y0di1PW1JrL79szv/Po+yiat3HB0rHmZWuSJfdt5HibpxJP/x6ttT3dtPCikt2z2ZGTrbnU6NPHJmtpyxT/nHHrjp5qtabm7Ll//+jfc/H7KBs/3dLQ0pY5t2/F60b3LZs425yLP1PcW1NLtmnJypLvk1xypDk7euqZdRubsk1LV5VeNzXa5Jl0Y+OCpYVbJsYfF4rfR+f+Ps/tmzU0eeuaa54edK5433Jjicbs2ePPfCabefPytSWPN7l0sjF75ti4z+/mizrPllrXM2MN2fjp1uL3UfFxofh95Nm05ZKjLef2TZJa11x7xhoaz9s3z2Utc/LguM/kpmWrR6yh0ct63+fHk7hdUqkvNqp1sLuVkp7S1EbmZwR7YAYo5FGTCgerLo2/Hywn6UXu/kiYVJVnZitaO2/45SUv+JWx9iufw6VNQJ05eP/vvHXs8O5fmuj5lkuu+vbq+z7FfaRAHRn+4jt/K338wC9cYJVP1FpPtZl9QtLvTuOlNbevQLWoaO8CMFcKPev3avw9Xg2SvmpmF/qWu6a4+7HUwYEt8Z2Pr8ylU7xfgTqz7CVv+UeZlb7W2BrGlr3kLf80x5EAzKJcOtXQtOKyJ5SfdrCUhKSPz2GkGSvMG//Oab78nYXXA5giCgPULHd/SuPnsN0v6a3F98nXhWy6JzXUOxzv3xByhFkAs6DtsptPtay88vulnmtZecX32i67+VSp5wDUpnj/htWZE7Edkv52glW+UIOXmr9PU7ukvti5eeUBTBGFPGrdn0vaKOnvJd3s7j8NnKfi3H00fXRvV2KwqyNz9lgl72cDUAVK9srTGw/UnczZYy2Jwa6O9NG9XZI+Kik6jsJ8640/h155YBoo5FHT3D0r6WXufq+713PP1c7UUN/u0d6fdoYOAqCySvXK0xsP1J/R3p92pmI9uyTtLPS6fyGyynzrjT+HXnlgGijkUfMmGom+nrh7JnvmaFdy39ZM6tDOORmdHMDcGdcrT288UHdSwwOLkvu2ZrJnj3e7+7nxff63numVn6+98efQKw9MEYU8UDtiqaG+nnj/xjWeKzlrFIAaVdwrT288UF88l1V84JHVqaG+Hkmxp9vH98rXYm/8fZKOSxqqwHKisD0AZZqTeaiBEMysQdK7JT3s7ptD55kpd3cz25I80HNVYveTKzqufv6x0JkAVM6yl7zlHw//wwdfSm88UF8Su59ckTzQc8rH4lv8/Hmf/7ekN6n2euNvkRSXtM7dc6HzAPMRPfKoS2a2RtL3JX1K0oNm1h44UkW4+8mxgwPdid1PXpRLjjSGzgOgctouu/nUspe+5QP0xgP1I5ccaUzseuKisYMD3e5+Mvp8oRf+pbXUG184p/p75c+xvmdmzKoDBEAhj7pjZjdJ2irp5wtN6yV9LFyiCvNcbzLWGxvdsXFN6CgAKmvxc169N3QGAJUzumPjmuRQX0ye651oHXffMpeZKuDPJV1f+P9fkLStcO4FYA5RyKMe7ZB0INL222Z2bYgwlebuyczxA13Jwe6W9KlDraHzAACA86VPHWpNDna3Zo4f2OTu0anmalLhXOrdkeb9kvoDxAHmNQp51B13T0m6V8+MBDss6efdfUe4VBW3OxXr3Rnve/jS0EEAAMD54n0PX5qK9Q5I2hM6S6UUzqV+QflzKyl/rnWvu4+FSwXMTwx2h7rk7r1m9l5JL5b0Dnc/HjhSRbl71sy6k/u3rmu99NmL2zrXnwmdCQAA5CUP9CxJ7tuSyI6e7HL3uppqxt0fKlxK/7eSfuzufdF1zGyppG9Hml/j7owBAlQIhTzq2eckfa7ECLF1wd2HG1rae+I7HrmjddXVZ62puS73EwCAWuKZtMUHHl2VOjjwuLsfDJ1nNrj7cTN77QVWaZb0cyXaAFQIl9ajbnlB6ByzydPJLalY7/H4rsdXhs4CAACk+M7HVqZivcd9LFFrg9hNyXw4zwKqGYU8UMPc/fTYoZ1diT1PLckmznCFDQAAAWUTZ5oSg5uWjB3aucndue0NwKzhxB/zjpmZpHdIWu7uHw2dpwL6Uwd6ron3bVi76LZX7gsdBgCA+Sret2FtKta7T3UyiruZ/YGkE5L+Zoq97yM6f3T7kYoFA0Ahj/nFzFZK+pKkX5SUM7P/cPdHA8eaEXdPmdmmxN7uV7Wuu7G9ZcW6ROhMAADMN2PH9rcn9nY3ZE4Od9XDKO5mdpekjyh/Be8rzeyt7n6knNe6e0L5sYoAzBIurce8YWYdkrqUL+Kl/N//181scbhUFbM3Fevtj/dv7AwdBACA+Sjev7EzFevdIWlv6CwzVTg3+rqeqRV+UVJX4VwKQBWgkMe84e5xSV+INF8h6dMB4lSUu+dyiTObkwe2jyb3bVkaOg8AAPNJYu/mZcn920ZyiTPd7p4LnacCPiPp8kjb5wvnUgCqAIU85puPSdoYaXuTmb0uRJhKcvfDqaHeLfGBx1Z5Jm2h8wAAMB94Jm2JnY+tTA33bS330vNqZma/IumNkeYNkv48QBwAE6CQx7zi7llJb5B0NvLU35hZ7V+Wns1sTw31HI4PPLIqdBQAAOaD0R0bVyVjPYeVzWwPnWWmCudCfx1pPiPpjYVzKABVgkIe846775X0W5HmZZLuN7Oafk+4+8jY4T2bErufWpQZOdEcOg8AAPUsM3KiObln06L0kcEud6/pUdkL50BfVf6cqNhvFc6dAFSRmi5agBn4uqT/F2n7T5L+e4AslTaQjPXuifdtWBs6CAAA9Sze93BnMta7R9JA6CwV8LuSXhpp+7+SHpzqhsxsiZl9N7IsqUhKAJKYfg7zlLu7mb1T0l2Sii+p/zMz+5G7bwkUbcbcPW1mXcl9mzvbLrtpQcvKK0ZDZwIAoN6MHd69ILlvi2fPHOly93ToPDNhZjdL+mik+YCkd01x/vhzWiS9okQbgAqhRx7zlrufVH4wl+IDVIukB82sLUyqitmfivX1jtIrDwBAxXkuq9H+R9amYn29kvaHzjMTZtaufK97caHtyt8XfzJMKgCToZDHvObuP5H0F5HmG5Qf3b5mubvnUiNbUrHtpxN7Ni0PnQcAgHqSHOy6KBXbfjqXGtk8zR7ravIx5c99in3c3f8jQBYAZeLSekD6X5LukXRLUdvvmNn33P0HgTLNmLsfs6aWLfGdj/1ca+f1pxpaOuphXlsAAILKjcUb4rueWJE6uPOn7n48dJ6ZMLNfkPSeSPNmSX80w02PSnpfiTYAFWK1/yUiMHNmtl7SJknFl9QflHSTux8Lk2rmzKyj+eLLf3nxc39p0cKb7hkKnQcAgFo3svWhtWee/NaZ9LH933b3eOg802VmKyRtk1Q8ZW1S0m3u3hcmFYBycWk9IMndeyW9N9K8WtLfmpkFiFQR7h5PH927KTHY1Z45fYRBZgAAmIHM6SMticGu9vSx/V01XsSbpL/T+CJekn6PIh6oDRTywDM+J+nfIm2/LOnNAbJU0q7UUN+u0b6HOydfFQAATGS07+HO1FDfLkm7QmeZobdIek2k7fuSPh8gC4BpoJAHCgqD1bxZUvRS+k+b2bMCRKoId89kzx7rTu7fmkkNDywKnQcAgFqUGh5YlNy/NZM9e6zb3TOh80yXmV0t6VOR5mOS3lIHA/cB8waFPFDE3Q9J+o1I8wJJXzezWh4ccig13L89vmPjGs9lQ2cBAKCmeC6r+I6Na1LD/dsl1eyYM2bWLOnryp/bFHtr4RwIQI2gkAci3P2flb9vrNjzJP1hgDgV4e7uqfjWZKznRGLXExeHzgMAQC1J7Hri4mSs54Sn4ltqvNf6DyXdEWn7W3f/lxBhAEwfhTxQ2u9K2hlp+19m9oIQYSrB3U+OHdzZndj95PJccqQxdB4AAGpBLjnSmNj95PKxgzu73f1U6DzTZWZ36vxOiZ2S/r9Z+FlLzOwbkWVJpX8OMJ9RyAMluPuopNdLKr4OvUH5S+xr9z5zz/UlYz0HRvs3rA0dBQCAWjDav2FtMtZzQJ6r2dHcC+cuX9f4c/+MpHsL5zyV1iLptZGF2XOACqKQBybg7k9I+lCk+UqdP0BMzXD3ZObEUFdysLs5fXK4LXQeAACqWfrkcFtysLs5c2Koy92TofPMwKclXRFp+5C7PxkiDICZo5AHLuzPJD0SaXuzmf1SiDAVsjs11DcQ79vAdHQAAFxAvG9DZzLWu0PS7tBZpsvMXiPpvkjzI5I+NvdpAFRKLY/CDcw6d8+a2RskbZF07pL6/yPpp+FSzYy758ysO7l/67rWS5+9pO3SG06HzgQAQLVJHuhZkty/NZGLn9rs7rnQeWbgp5L+r6RfKzw+K+kN7j6b09jEJX24RBuACqGQBybh7oNm9m5Jn5H0Tnf/+9CZZsrdDzY0t26PDzz6/NbV15yxpuZaHoEXAICK8kza4jseWZ0a6n/U3Q+GzjMT7n5S0n8zs+9I+rykd7v74Cz/zFGdf3sigAri0nqgPA9IuroeivhzPDO2NRXrPRrf+djK0FkAAKgm8Z2PrUwN9R3xTGpb6CyV4u4PSrpa+UHvANQ4CnmgDJ53JHSOSnL3M2OHdnYn9jy1JJs4w9U5AABIyo6eakrseWrJ2KGdXe5+JnSeSnL3I+7OVXhAHaCQB+a3/lSsZ+9o78MMfAcAgKTR/o2dqVjPXkk7QmcBgIlQyAMzZGarzeytoXNMh7uPZU4d6k7u7W4YO7a/PXQeAABCGju2vz25t7shc+pQt7uPhc4zHWb2VjNbHToHgNlFIQ/MQGFKl22Svmhm94TOM017U8P9ffE+euUBAPNbvO/hztRwf5+kvaGzTIeZ/bykL0raWuNT5QKYBIU8ME1m9mlJ35J0UaHpfjO76AIvqUrunsvFT29OHugZSezdvCx0HgAAQkgMdi1PHugZycVPd9fidHOFc5D7Cw9XSPp24VwlRJbFZnZ/ZFkcIgtQryjkgenbFXm8RtJHQwSZKXc/khru35LY+djKXDrF5wIAYF7JpVMNiZ2Pr0wN929x96Oh80zTRyVFL6nfGSKIpFZJb5iZKsYAACAASURBVIosrYGyAHWJE3Zg+j4j6d+LHv+jpD8IlGXmsuntyVjP4fjAo5eEjgIAwFyKDzx6STLWO6xsenvoLDPwB5L+qejxv0n6bKAsAGYZhTwwTYXpW96s/H10b5H0Onc/HjTUDLj7aPrIYFdiz1MLMyMnmkPnAQBgLmRGTjQn9jy1MH10sNvdR0Pnma7COchrJb1V+XOTNzPVHFC/mDsamAF3P2hm17h7OnSWChlIxfquifc9fOni218zGDoMAACzLd7700tTsb5BhbsMvWIKhfuXzeyBwOcmCUl/UaINQIVQyAMzVEdFvNw9bWabkvu2dLatu3FByyVX1WzPBAAAkxk7vHtBYt+WbPbMkU31djwP/PNHJL03ZAag3nFpPYCoA6lYX+9o/8a1nsuGzgIAwKzwXFaj/RvXjg3390o6EDoPAEwFhTwwS8xspZl93swWhc4yFe7uudTI5lSs53RysKvmptMDAKAciT2bVqQObD+dS45srrV7yc1sUeEc4+LQWQCEQSEPzAIze4WkbZLeKemvAseZMnc/nhrq747vemJFbizO5wQAoK7kxuINiV1PrEgN7+h29xOh80zDJ5U/x9hmZi8PHQbA3OMEHagwM/ttSd+VtLLQ9FYz++WAkabHc32pA9uH4v2PROekBQCgpo32bVyTivXE5Lne0Fmmysz+i/Kz5UjSJZK+Vzj3ADCPUMgDlfddSWcjbV80szUhwkyXu8fTxw90JQY3tWdOH2kJnQcAgEpInzrUmtzb1ZY+fqDL3WtqJHUzWyvp7yLNZyV9J0AcAAFRyAMV5u57JEW/GV8u6X4zq7X33K5UrHfXaN/DnaGDAABQCfG+DZ2pWO8uSbtCZ5mKwjnEV5Q/pyj2bnevqiljC/fwfy6y1NSYQUC1q7WiAqgVX5P0zUjbPTq/wK9q7p7NjpzoSu7bkk4N9XMABgDUtNRQ/6Lk/q1j2ZETXe5ea1OzvEf5c4li35D0QIAsk2mT9K7I0hY0EVBnKOSBWVAY/fYdkoYiT/25md0YINK0uftQaqivJz7w6GqmowMA1CrPZTW645E1qaG+7e4ePT5XtcK5w8cizUOSfrPWRtwHUBkU8sAsKYyC+6ZIc6ukB82spr6V9nRyS/LA9hOJnY+vnHxtAACqT2Ln4ytTsZ7jnk5uDZ1lKgrnDA8qfw5R7I01OuI+gAqgkAdmkbv/SNInIs03SvrTAHGmzd1PjR3a1R3f8+TSXHKkMXQeAACmIpccaYzvfmLZ2KFd3e5+KnSeKfqo8ucOxf7S3X8cIkyZkpI+H1mSQRMBdca4GgeYXWbWKukJSTdFnrrH3X8YINK0mFlb07I1r1p8xy+vXHTLy/eHzgMAQLnOdn9v3Zknv30kc3L4X9w9FTpPuczsHkk/iDRvkfS8WtoPAJVHjzwwywoH2nslRQ+4XzWz6MizVcvdk5mTw92Jwa6m9IlYe+g8AACUI30i1p7Y292UOTncXUvFr5ldJOn+SHNK0r21tB8AZgeFPDAH3H27pN+PNK+R9DdmZgEiTdeeVKxvYLRvw9rQQQAAKMdo34a1qVjfDkl7QmcpV+Hc4G+UP1co9j537wkQCUCVoZAH5s5ndP7lca/V+QPiVS13z+Xip7pTB7Ynkvu3LQ2dBwCAC0nu37Y0dWB7Ihc/tdndc6HzTMF9kv5rpO3flT+XAAAKeWCuFE4g3izpeOSpz5jZlQEiTYu7H0oN9W+LD/xslWfStXQ1AQBgHvFM2uIDj16SGurf6u6HQucpl5ldJenTkebjkt7MVHMAzqGQB+aQuw9LelukeaGkr5tZU4BI0+KZ1NZUrOdwfODRS0JnAQCglPjAo5ekYr1HPJPaFjpLuQrnAg8of25Q7Dfc/WCASACqFIU8MMfc/VuSvhRpfoGkPwgQZ1rc/ezY4d3diT1PLc6OnqqZLyAAAPNDdvRUU2LPU4vHDu/ucvezofNMwQeUPyco9kV3/3aIMNNlZgvN7OORJfrlBIAZYPo5IIDCwWyzpKuKmrOS7nL3x8Okmhoza2lauupVi5776jWLn/PqvaHzAABwzplN/3L52Sf/eShz+vB33H0sdJ5ymNnzJW2U1FjUvEvSre4+EibV9JjZxZKORJpXuvvREHmAekSPPBBA4YB8r/LF+zmNyl9iXxPfWLv7WObUoa7k3s02dnRfR+g8AABI0tjRfR3JvZstc/pwdw0V8YskfV3ji/ispNfXWhEPYG5QyAOBFHre/zjS/CxJnwwQZ7r2pYb6+uL9D3eGDgIAgCTF+x/uTA319UnaGzrLFHxS46/Sk6QP18pVegDmHve2AmF9VNLLNP5+uLea2XcL99JXNXfPmdnm5IGeKxKDXcvbr7jtROhMAID5KzHYtTx5oOdsLnF2c62M8G5m/0XSWyLNj0r6swBxKiUl6asl2gBUCPfIA4EVpp7bovEj1J6QdGNhlPuqZ00tdyy86Z4XLXvJW3c2NLfW0jy9AIA6kUunGk7+5EtXj2x96GHPjD0ROk85zGyNpG2Slhc1n5V0i7vvCZMKQC3g0nogsMKB+rcjzcslfcXMamOe9my6JxXrOxjfsXFV6CgAgPkpvmPjqlSs76Cy6Z7QWcpROMbfr/FFvCT9NkU8gMlQyAPV4auSvln0+Iykr9XKZYHuPpo+Otid2LOpI3P2WEvoPACA+SVz9lhLYs+mjvTRwS53Hw2dZwq+qvwx/5xvSPpaoCwAagiFPFAFCgX7b0oalrRB0s3u/mDYVFM2kBrq2xPv28DAdwCAORXv29CZGurbI2ln6Czl8rwHJd2s/LRzQ5J+s1a+xAcQFoPdAVXC3Y+b2Ysk7XX37KQvqDLunjGz7sS+LZe2rnv2wtZVVzNdDgBg1qUO7VyY2Ls5kz1ztMvdM6HzTJW77zWzF0u6zN0ZNBZAWeiRB6qIu++uxSK+yIFUrLcn3v/IWs/V8m4AAGqB57KK929ckxrq65UUC51nutw9y33xAKaCHnkAFePubmZbUrGeqxJ7Nq3oeNYdx0JnAgDUr8TuJ1ckD/Sc8rH4Fi5Jrx5mtkDSeyPNH6+x8QuAqkYhD9QIM/tFSY9W+2V37n7CGhq7Ersef2nbumefaGjpYDo6AEDF5cbiDYndT140dnDgx9V+bJQkM1su6U53/07oLHOgQ9IHI22fk0QhD1QIl9YDVc7MFprZ30n6V0l/XRNT0nmuLxXri432bVwTOgoAoD6N9j28NhnrjclzfaGzTKZw7P4bSf9qZn9b6LEGgGmjkAeqmJk9W1K3pN8oNL1O0hvDJSqPuyfSx/d3JQc3taZPHWoNnQcAUF/Spw61Jge7WzLHD3S5eyJ0njK8SdJrC///NkndhWM8AEwLhTxQ3U5IWh5p+6yZrQ4RZop2p4b6dzEdHQCg0vLTzfXvkrQ7dJbJFI7Zn4k0L1f+GF+vxiR9M7KMBU0E1BnukQeqmLsPm9nbJP1joWlE0nskHQqXqjzunjWzruT+LZe2XnrD4rbO9WdCZwIA1L5krHdxcv+WVHbkeFeNzPRySNLvSPq0pHOX1L/N3YfDRZpd7n5a+asIAcwSeuSBKufu/yTpy5Iek3SLu3+lVkbmdffh1FB/T3zgZ6uZjg4AMFOeSVt84GerU0P9PbVSCHvelyXdIulxSV9y928FjgWgxtEjD9SG35Y05u6Z0EGmytPJLalYz1XxgZ9dsuC6uw+HzgMAqF3xXY+vTB3YftzTyS2hs0yVu+8ys7slNYfOAqD20SMP1AB3j9diES/lL68bOzjQldjz1JJs4gxfHgIApiWbONOU2PPUkrFDO7sKl27XHHfP1MjgfACqHIU8gLnQn4r17o/3Mx0dAGB64n0b1qYO9OyX1B86CwCERiEP1Dgze7mZvSJ0jgtx91Tm5HBXYrCrKX0i1h46DwCgtowd29+e2NvdmDl1sMvdU6HzXIiZvdLMXh46B4D6RiEP1Cgzazezz0r6nqSv1cCUdIOpof4do70PMx0dAGBK4v0bO1Ox3n5Jg6GzXIiZrZH0VUnfM7PPmNm8/PLazDrM7L2RpSN0LqCeWI0Mfg2giJldJGmDpOuLmv9d0sureUR7M7ukdd1Nr1l656/G2y67+VToPACA6pfct2XpqUf/X0dq/9Zvu3vVDppqZg2Svi/p54ua+yS90N2Ph0kVhpldLOlIpHmlux8NkQeoR/TIA7XphPInB8V+QdK7A2Qpm7sfHhvesS2+87FLPJO20HkAANUtP93cY6vGhndsq+YivuDdGl/ES1Kv8sdsAKgoCnmgBhV63d8uKTqH7sfN7IYAkcrmmdS2VKznSHzgkVWhswAAqlt84JFVqaGew55JbQ2d5ULM7NmS/nekeVjSO6r5SjkAtYtCHqhRhcv07os0t0p60Mxa5z5Redz97NjhPV2JPZsWZUdPMR0dAKCkzMiJ5sSeTQvHDu/Z5O4jofNMpHDMfVD5Y3CxN823S+qLjCk/hk/xMhY0EVBnKOSBGubuD0n6ZKT5Zkl/EiDOVOxIxXoHR3t/ysB3AICS4n0b1qZivYOSBkJnmcSfSrop0vZX7v7DEGGqgbufdvdXRpbToXMB9YRCHqh9/1PStkjb/zCzl4YIUw53T2dOH+5K7tussSODC0LnAQBUl7EjgwuS+zYrc/pwt7unQ+eZiJn9J0n/I9K8TdIfBIgDYB6hkAdqnLsnJd2r8ZesmfJT0i0Lk6os+1LD/f3xHRvXhg4CAKguo30b1qaG+/sk7QudZSJmtlz5qeaKpSTdWzg2A8CsoZAH6oC7b5P0/kjzWkl/bWZVOTq8u3sucbY7uX/7mcSeTctD5wEAVIfEnk3LU7GeM7nE2c3VOlBc4dj618ofa4u9v3BMBoBZRSEP1I9PSYrej/crkt4QIEtZ3P1Y6uDAlvjOx1fm0ik+jwBgnsulUw3xnY+vTB0c2Ozux0LnuYA3SnpdpO0hSZ8OkAXAPMSJM1An3D0n6U06f77az5rZFQEilSeb3p4a6h2O929YHToKACCseP+G1amh3mFl0z2hs0zEzK6U9NlI8wlJ9xWOxQAw6yjkgTri7sPKzy9fbJGkB8ysKqd6c/d4+ujersRgV0fm7LGW0HkAAGFkzh5rSezZ1J4+uneTu8dD5ymlcCx9QNLCyFNvKxyDIcnM2s3styJLe+hcQD2hkAfqjLv/o6SvRJrvkvT7AeKUa2cq1rOL6egAYP4a7f1pZ2qob5ekXaGzXMD7Jd0Zafuyu/9TiDBVbKHyVy0UL9EvPwDMAIU8UJ9+R9KeSNuHzOz2EGEm4+6Z7Nnj3cl9WzOpQzs50APAPJMaHliU3Lclkz17rNvdM6HzlGJmd0j6UKR5t/LHXACYUxTyQB1y97OSXi8pW9TcJOlBM6vWQjmWGurrifdvXOO57ORrAwDqgueyiu/YuCY11N8jaSh0nlIKx84HJTUWNWclvd7dR8KkAjCfUcgDdcrdfybpTyLNV0v6ywBxJuXu7mPxLckDPacSu59cEToPAGBuJHY/uSIZ6z3pY/Et1TrdnKRPSHpWpO0j7v5YiDA1IC3pp5ElHTQRUGesej8vAcxUYVCejZKeF3nqNe7+zwEiTcoaGm9beNM9L1n24jfvbmhbSNc8ANSxXHKk8eRPvvyskW0//JHnst2h85RiZq+R9K1I82OSXlittwEAqH/0yAN1rHCC8XpJo5GnvmhmqwJEmpznepOx3qHRHRvXhI4CAJhdozs2rkkO9cXkub7QWUoxs9WSvhhpHlH+knqKeADBUMgDdc7dd0l6T6R5haSvmJkFiHRB7p7MHD+wKTnY3ZI+dag1dB4AwOxInxxuS+7paskcP7DJ3ZOh80QVjpFfkXRR5Kn3uPvuAJEA4GkU8sD88BWdf1ngyyT9VoAs5diTivXujPc9fGnoIACA2RHv39iZGuob0PmzrFSLd0v6hUjbP0m6f+6jAMB4FPLAPFAYPOhtkg5Gnvq4ma0PEOmC3D2bHT3Zndy3JZGM9S4OnQcAUFnJAz1Lkvu2JLKjJ7vdverGQzGzGyR9PNI8LOntVTwgH4B5hEIemCfc/bik+yLNT0mKz32aybn7cOrgQE98xyOrPZOuulsAAADT45m0xQceXZU6ONDj7tEvmKvFqPLHyGL3FY6lABAchTwwj7j7DyR9SlJG0gckvdjd9wYNdQE+ltiSivUej+96fGXoLACAyojvfGxlKtZ71McSW0JnmUjh2PhiSX+o/DHzk+7+UMhMtcTM2szsvsjSFjoXUE+Yfg6YZwoH0uvdvSqn+Ykys5sW3Pif71n2krfsaWxfzAjBAFDDsokzTSd//KUrR7f/6CF33xo6TznM7DZJvdU4IF+1MrOLJR2JNK9096Mh8gD1iB55YJ5x92StFPEF/alY775434a1oYMAAGZmtPfhztRQ3z5J/aGzlMvduyjiAVQbCnkAVc3dxzInh7sSe7sbxo7tbw+dBwAwPWPH9rcn9222zMnhLncfC50HAGoZhTyAp5nZAjO7M3SOEvamYr074v0bO0MHAQBMT2G6uX5Je0NniTKzO81sQegcdSSj/GCBxQu3xwEVRCEPQJJkZrdL6pb0b2Z2edg047l7Lpc4053cv20kuW/L0tB5AABTk9i7eVly/7aRXPz0ZnfPhc5TzMyukPRvkroLx0LMkLufdPfbI8vJ0LmAekIhD8xzlvcBSY9KulrSIkkPmFlj2GTjufuR1HDf1vjAzy5hOjoAqB2eSVti52MrU8N9W909OgBaUGbWJOkB5Y99V0t61Mw+YGYcZwBUNQp5YJ7z/NQVz5LUVNR8t6T3hUl0AdnM9mSs5/Dojo2rQkcBAJRndMfGVclYz2FlM9tDZynhvZLuKnrcJOkqZ1onAFWOQh6AJL1H0p6ix09I+magLBNy95H0kcGu5J5NizIjJ5pD5wEAXFhm5ERzcs+mRekjg13uPhI6TwnfVP6Yd84eSb8TKAsAlI1CHoDc/aykN0gak/THku52951hU01oIBnr3cN0dABQ/eJ9D3cmY717JA2EzlJK4Vh3t6SPKH8MfH3hmAgAVY1CHoAkyd0flXSFu3/Q3dOh80zE3dPZM0e6kvs2a+zIICMMA0CVGju8e0Fy3xbPnjnSVe3HFXf/I+WPgT8LnQcAytE0+SoA5gt3Hw6doUz7U7G+3tG+Dbc0r1g3YA1VNS4fAMx7nstqtP+RtalY32ZJ+0PnKUcNHQOrnpm1Snp1pPlf3D0VIg9QjyjkAdQcd3cz25yKbb8iOdh1UftVtx8PnQkA8IzkYNdFqdj207nUyGYGjpuXFkv6h0jbSklHA2QB6hKX1gOYlJm1m9m7qmk6Hnc/njq4c0t81xMrcmNxPssAoErkxuIN8V1PrEgN9W9296r5orUw3eq7zKw9dBYAmClOfgFckJndImmTpM9JelfgOONl0z2pWM9wvP+R1aGjAADy4v2PrE7Feoblud7QWSJ+S/lj2VOFYxsA1CwKeQATMrO3Kz8tz/WFpr8ws/UBI43j7vH0sf1dicGu9szpIy2h8wDAfJc5faQlMdjVnj62v8vd46HznFM4dn288HC9pCcKxzjMjqyk3siSDZoIqDMU8gAuZK+k4vna2yQ9WBjEplrsSg317Rrte7gzdBAAmO9G+x7uTMV6dkmqmilMC8esv1f+GHZOs6TBMInqn7ufcPcbIsuJ0LmAekIhD2BC7v4DSZ+KNN+i/FzzVcHdM9mzx7qT+7dmUsMDi0LnAYD5KjXUvyi5f2smO3Kiy92rqff1I5JujrR90t0fChEGACqBQh7AZP6npJ5I23vN7MUBskxkKDXcvz2+Y+Maz1XTuSMAzA+eyyo+8Oia1HD/dncfCp3nHDN7iaTfizRvV/7YBgA1i0IewAW5e0LSr0saK2o2SQ+Y2bIwqcZzd/dUfGsy1nMiseuJi0PnAYD5JrHriYuTsZ4TnopvCZ3lnMIx6mvKH7POGZN0r7snw6QCgMqgkAcwKXffqvN7Lzolfb5apqRz95NjB3d2J3Y/uTyXHGkMnQcA5otccqQxsfvJ5WMHd3a5+6nQeaT8VHOSvqD8sarY+wvHNACoaRTyAMr1SUk/irT9mqR7A2QpzXN9yVjPgdH+DWtDRwGA+WK0f8PaZKx3vzzXHzpLkddL+tVI2w91/rgvAFCTKOQBlMXdc5Luk3Qy8tTnzOzyuc5TirsnMyeGupKD3c3pk8Ntk78CADAT6ZPDbYnBrqbMiVhXtVyuXjgmfS7SfFLSfYVjGWaZmbWa2SsjSzXNeAPUPAp5AGVz95ikd0SaF0v6mplVy+Xsu5Ox3h3xvg1MRwcAsyzet6EzFesbkLQndBZJKhyLHpAUncXk7dU0CN88sFjSdyLL4qCJgDpDIQ9gStz9G5K+Gml+oaTfDxDnPO6ey8VPbU7u35pIHuhZEjoPANSr5IGeJcn9WxO5+KnuKurpfr+kuyNt97v7N0OEAYDZQiEPYDreI2kw0vZhM3tuiDBR7n4wNdS/LT7w6CrPpKtiMD4AqCeeSVt8xyOrU0P929z9UOg8kmRmt0v6UKR5j/LHLACoKxTyAKbM3c9IeoOk4h6YJkkPmtmCMKnG80xqWyrWezS+87GVobMAQL2J73xsZSrWc9gzqW2hs0hS4djzdeWPRefkJL3B3c+GSTWv5STtiyzVctUGUBco5AFMi7s/IulPI83XSPrLAHHO4+5nxg7t7ErseWpJdvRU0+SvAACUIzt6qimx+4klY4d3dxe+2K0Gn1D+GFTsT9z90RBh5jt3P+7ul0eW46FzAfWEQh7ATHxE0hORtneY2atChClhRyrWs3e0fyMD3wFAhYz2P9yZGurbK2lH6CySZGavlvT2SPPjkv4kQBwAmBMU8gCmzd3Tys/VOxp56ktmdkmASOO4+1jm1KHu5N7uhrFj+9tD5wGAWjd2bH97cu9my5w61OXuY6HzmNkqSV+KNI9Ken3hGAUAdYlCHsCMuPtOSf890nyxpC+bWTUMNLc3NdzfF+97mF55AJiheN/DnalYX7/y9zwHVTjGfEXSishTv+PuuwJEAoA5QyEPoBK+JOnbkbZXSHpngCzj5KejO92dPNAzkti7eVnoPABQqxKDXcuTB7aP5JJnq2W6uXdJelmk7VuSvhwgCwDMKQp5ADPm7i7pbZKiUxD9pZldHyBS1GgucSaePXusI3QQAKhV2ZET7bnE2bjOv51qzpnZekl/EWk+KOnthWMSANQ1CnkAFeHuxyTdF2luU35Kupa5T1SksfmG1s71qzquvfNg0BwAUMM6rr3zYGvn+lWyhvUhcxSOKQ8qf4wp9ubCsQiBmVmLmb04soQ9FwDqDIU8gIpx93+X9JlI862S/jhAHEmSmV3UuvrqmzuedcexhpaOargUFABqUkNLR67jWXcca1173S1mdlHAKB+RdEuk7dOFYxCqwxJJP4ksS4ImAuoMhTyASvt9ST1FjzOSTocIYmbW0LrwltbOZy9pu+I25q8FgBlqu+K2462dz17S0LrwloADmp6WlC163CPp/YGyAEAQFPIAKsrdE5LulTQmaaekO939zwLFWdfaef36Bde/cMgaGgNFAID6YQ2NWnDdXUOtndevl7QuRAZ3/6ikO5U/xoxJurdw7AGAeaMpdAAA9cfdt5jZqyQ94u5BBkUys+bGxStva7vsFrWsvCL4wEwAUC9aLrlqtO2ym1eOHd13m5kNh5iv3d2fMLPbJL3A3bfM9c/HpFxSdLwCBiEEKohCHsCscPcfBI5wTVvn+is7rn/hYOAcAFB3Oq5/UWzs0K4rR3uPXKPxt1PNGXcfkfRQiJ+NCysMOnhx6BxAPePSegB1x8wWNq+84ra2K59ztmnh8jnvKQKAete0cHm67crnnG1eecVtZrYwdB4AmG8o5AHMOTO70cxm76b1xqZnt3XecMmCa++OzmsPAKiQBdfefait84ZL1Nj07Nn6GWbWaGaztn0AqFUU8gDmTOGE7AOSuiS9b5Z+xsrWNdff1HHNCw5bUzP34wHALLGmZm+/+vlHWtdcf5OZrZylH/P7krrN7AOz+gUwANQYCnkAc8LMLpf0H5L+RPnxOf7YzJ5T4Z/R0NC++Na2dTcubLvs5lOV3DYA4Hztl99ysm3djQsbOpbcYmYVPa80s+dK+rDyx4w/kfQfhWMJAMx7FPIA5spa5acLOqdJ0oNmtqCCP+Py1s7113Zcd3esgtsEAFxAx3V3x1rXXn+dpMsrtc3CseFBjR+Y+U5Jayr1MwCgllHIA5gT7v6IpI8WNeUk/YPycwDPmJm1Ni1bc1v75bfmWlasYz5hAJgjLSvWJdouu8Wblq25zcxaKrTZMUn/T/ljxTl/6u6PVmj7mEVm1mxmt0eW5tC5gHpi7txCCmBuFA7ij0haIen1lTwhM7ObFtz4n+9Z9pK37GlsX5yp1HYBAJPLJs40nfzxl64c3f6jh9x9a6W2a2Z3Sfq6pCOS7g4xZz2mzswuVv53Vmylux8NkQeoR8wjD2DOuHvazP6rpNPufqZS2zWzxS2rrn5O+5XPPU0RDwBzr7F9cab9yueeTh/bd5uZ7a3UZ7y7P2JmN0taQhEPAM/g0noAc8rdD1SyiJcka2m/ubVz/UUdz3pe9Nt/AMAc6bj6+UdaO29YYS3tN1dyu+5+xt0PVHKbAFDrKOQB1DQzW9O6+pobOq696yDTzQFAONbU7B3X3HmodfU1N5jZ6tB5EFw8sgCoIAp5AFXDzG4xs2unsH5j44Jlt7ZddnN7W+f6ivbyAwCmru3SG063XXZze+OCZbdOZd53M7vWzG6ZzWyYO+5+1N0XRBbujwcqiEIeQHBm1mBmvyfpCUl/P4VRj69s7Vx/dcf1L+KSSwCoEh3Xv+hA69rrr5F0ZTnrFz7z/4+kx83s9yo9Hz0A1CM+KAEEZWYrJf1Q0sclNUu6TdKHy3hdW9NFlz6n7Ypbx5qXrkrNckwAQJmal65KMc2jXAAAIABJREFUtV1521jTRZc+x8zaynjJH0u6VVKL8seCHxZGPQcATIBCHkBoZyVdEmn7fTP7uQu+yhrWt3WuX7vg2ruHZy0ZAGBaFlx793Db2us7ZQ3XX2g9M3uxpPdFmldKGpmtbABQDyjkAQTl7glJ90oqnlbIJD1gZktLvcbMlrWsvubW9qtuP9HQtjA7FzkBAOVraFuYbX/WHcdbVl9zm5ktK7VOof1ryn/mnzMm6d7CsQEAMAEKeQDBuftmSX8Qab5U0uei65qZWUvHzW2X3rC0/f9n787DoyqvP4B/z519STJJJiEh+0oWIBAIIpCI4lbFKoL+6lK1Wre6g93UVmiLta07dWtrF/fWBXdxBcEVRET2fUsCZIbsySSzvb8/kuCdYUImmZncSXI+zzNPuefe+74nWCZz5r5LXoV9UBJkjDHWb4a8Crs+vSSetMYyIqIAlzyKrvd6uTuEEOsHIT3GGBvSuJBnjEWLBwAs94tdTEQX+8XSdWnFpcaiGbUkBb0gMmOMsUFGkgrGMTNqdWlFpQDSfM4RXQLgIr9bPgbw4GDlxyKHiNREVOr3UiudF2PDCRfyjLGoIITwArgcQKPfqceJKAvo+mCgikmcqM8ar9alFPD8ScYYi3K60YUt+qwytSrGOrGnkCOibACP+V3aAODy7t8FbOiLB7DR7xVwigVjbGC4kGeMRQ0hxAEA1/qFYwE83b0fcYEuvTTfVHJS9eBnxxhjbCBMJSdV69JLCgDkd7+XP42u93a5a4UQ/N7OGGNB4kKeMRZVhBD/A/CMX7gKwB2apOxyQ055uzrG6lQgNcYYYwOgjrE6DTnl7Zqk7EkA7gRQ6XfJ00KIlxRIjTHGhiwu5Blj0ehGAHv9YndLxrgKY1HlQQXyYYwxFgJjUeVByRA3BcBv/U7tAXCTAimxKEREGUQkArxOVzo3xqINF/KMsagjhGgG8GMA8rmSKmfttgu97U28WA5jjA0xnrYGjfPgtgsByFcp9QL4cfd7PhtGhBA2IQT5vWxB3Dqxl/i6cObH2HDAhTxjLCoJIT4F8EefmKsjte7lRVcqlBJjjLEBsr3y+yuFqyPFL3yPEOIzRRJi0ao8QKw6yC8BGBtRuJBnjEWzRQC+kwdc9n1n1X/w+GSF8mGMMdZPR95/rMJl3/cDv/B6AL9TIh8W1QI9kf9m0LNgbAjgQp4xFtUkQ+zfQOSzuF3L+vdv7jiwKU6pnBhjjAWnY/8GS+t379/sEyRySobYvymUEotuXMgzFiQu5Blj0WyMIXeS3pAz+SmfqMdlsb/5l5uF16NQWowxxvoivB7Y37rvZnjcPl+86nMnP2XInWQAUKhQaiwKEZEVQEaAU1zIMxYAF/KMsahERDHaUbnlhtxJLUlz73pXFZv0lfy8p8VeYVu6+Eyl8mOMMXZ8tlcX/8DTcsRnKpQqNumr5PPveteQO6lFOyp3EhHFKJUfizq80B1j/cCFPGMsKpFaN06XXppsLJx+iCQVrOf8fAlUmkb5NY5dX/+09bsP0pTKkTHGWGCt332Q5tj99VU+QZWmwXrOz5eQpIKxcPohXXppMql14xRKkUUQEamIKNvvperjtkAL3dmEENWRyJGxoY4LecZY1CGiUdrRY8YZC6YeJrVGAIA+vaQ5ZsKZD/tcKLzahuVP3e5xNPOWdIwxFiU8jmZ1w/KnbofwauXxmAk/eFifXtIMAKTWCGPB1MPa0WPGEdEoZTJlEZQAYI/fK6GPe3h+PGP9wIU8YyyqEJEkGS0T9ZnjjPqsMp8n8AmnXrtWk5T9ljzm7WjNq3tp4UWDmyVjjLHe1L208GJvR2uePKZJynkr4dRrfIoyfVZZoz5znFEyxE4gIv5MyriQZ6wf+E2TMRZtcnRpRWNMxZU1gU4mX7Dw36Q1HpDHnAe3z2tc+Uzp4KTHGGOsNw0rnx7rPLh9rjxGWuP+5Avu/neg603FlTW69JIiADmDkR+LTkRkBpAf4BQX8oz1ggt5xljUICKdOn50uSGn3K1JSHcEukYdY3VaKi+5DyC3/NbmNa/Nd9btMQ1Sqowxxvw46/aYWta8Nh8AfR8lt6XykvvVMVZnoHs0CekOQ/ZEjzp+dDkR6QYpVRZ9JiBwXcIL3THWCy7kGWPRpEiXXpJlKq4K+DS+R+zkc/fos8Y/4xMkcjsP7bRENDvGGGO9ch7aaQFJLnlMnzX+mdjJ5+453n3GrqfymQCKIpogG0x2AGa/l/041wda6K4JwG7/IBGZiWguEf2diFYTkY2InETUQkR7iegNIrqViOLD8YMwFq24kGeMRQUiitOmFpYb86Y0SHpznxvEJ8397euSybIBADSJGe+l/uSRW8zjTzvuFwCMMcYixzz+tJrUnzxyiyYx430AkEzx3yXPW/haX/epDLFuQ+7kJm1KQTkRxfV1PYt+okub30sc55ZA8+PXye8holQieghADYCXAfwUQAUAKwANur4syAJwDoAHAewjogVh+pEYizp0/H9TjDE2OCStoco84QdT4mdesY2kvnao6dK+c7XVsXN1XuKZN37V99WMMcYGy5FlS04w5J+wy5g/5XhPYY8SXg8aVvx7TOu37672Oh0rI50fiy5E9C2AMr/wA0KIBUREABYAuBtdxXp//UcIcUWIKTIWdbiQZ4wpjohG67MnnBs3/eLmnq2JGGOMjSwd1Ztjmz57PrZj77evCyFqlc6HDY7utRFa0PVUXe5SAG8BeAnAaSF2M18I8WCIbTAWVXhoPWNMUUSkUpkTy/WZZTou4hljbOTSp5c06zPLdCpzYjkRBTc0iw0HY3FsEQ8AewEsR+AifgeADwG8AGApgM0Ajvd08m6etsGGGy7kGWNKy9OlFeUbiyurw9mo19UpOXavTQhnm4wxxr7n2L02wevqDOtnSWNxZbUurSgfQF6fF7PhItBCd04A98B37vxhALcDyBZCFAohThNCXCyEOF8IUQqgEMArvfQRB+CScCbNmNK4kGeMKYaIDJrEzHJ9zqROjSWlM1zttm/7PLnmiSvvsb1+7x/cTXXacLXLGGOsi7upTmt7/d7FNU9cubh92+fJ4WpXY0np1OdM6tQkZpYTkSFc7bLBRUQSESX5vXqrOwItdKcFUCU7fhBArhDifiHEvkCNCCF2CiHmAXiil35OCfoHYGwI4EKeMaYckop16cXppuIZYZkLKbwe2N7480zbG396xNveVCKcjvS6VxZdGY62GWOMfa/u5UVXCqcjzdveVGp740+P2N7480zh7XPDkaCYimfU6tKL00FScVgaZEpIBFDn90rs5dpAhXwPF4CLhBDzhRDtQfa9oLs/f/z/JzascCHPGFMEESXoRo8pN+SfcETSGr3haFO4O6WOPevOgddj7Im5bPvOqv/giUnhaJ8xxhhQ/8Hjk132fWcdDXg9xo49684R7vAMs5e0Rq8hr+KINrVwIhHxFKlhrHsthPG9nBYAfiKEeLE/bXYX/G8GOGXtZ3qMRTUu5Bljg46IiLTGMl16qcWQOymorYmCIWmN3vhZP70fJB0dpk8a3WHJaGkNVx+MMTbSScb4FtLoDh8NkNQZP+un94frS1kAMORV2PUZY+NJayzr3n6MDU9jABh7OfcXIcRzA2x3V4AYL6DIhhUu5BljSsjQpZeUGoum1wS7Z3ywzGNn1RryKp4CAHV82scplz14s2X6j7aFtRPGGBvBLNN/tC3lsgdvVsenfQwAhvwp/zCPnRXW7eJIUsFYNL1Gl1ZcAiA9nG2zqBJooTsA2A1gYZj7agxze4wpSq10AoyxkYWI1KrYpImGrDKVLqUgIk/Kk+bcsazx0+eq46su2xiJ9hljbKTTWjMdadc8+VDDyqc/tMy4JCLvtbqUglZD9oRk15H95UR0UAjhjkQ/LCKOAPBfBPFIgOt6mx9/txDCEUL/aQFiIY8AJCINgAnoWiE/BYABQCcAG7q2xPsmxLwZCxoX8oyxwVaoSy/JM5actDdSHZCkAhfxjDEWeZF+rzUWV1Z3HtqR295sKwCwJZJ9sfARQnjRVdz2JVAhXwfgfyGmUBAgtmOgjRHRLADXAjgbvU8FAAAnEX0E4CkArwohjre3PRtCiCgFQAWAKd3/WwHAZw0PIcSgTgPiQp4xNmiIyKRJyployClvU5sTXErnwxhjLLqpY6xOQ+6kdpf9QDkR7RdCtCmdEwurCQFi/xVCOENsd2yA2Pb+NkJEYwA8CeCkIG/RAvhB9+s7IrpGCPFVf/tl0YGIpgOYj67iPeqm+PAcecbY4FFpSnXpxanGMTMOKZWCcLuocdWzJUr1zxhjQ03jqmdLhNul2IJzxjEzDunSi1Oh0pQqlQMLPyLKARAf4NRHIbZrBTA6wKl+jR4honkAvkHgIt4JYD+Ar9E1nz/QcPrxAD4jopv60y+LKhUAzkcUFvEAF/KMsUFCREm60WMmGAum2iSNLmwrG/dH+87V1uonrvx90+cv/pGLecYY61vjymdKmz5/8Y/VT1z5e8euNb3tAx5RkkbnNRZMtelGj5lARElK5MAiItCwegFgZYjt9raA3rpgGyCiSwH8F8cOo38DwLkAYoQQWUKICiFEHgAzgFMA/BOA/DOOCsAjRHRHsH2zIUPxHZG4kGeMRRwRSZIhZoI+ozTGkFNer0QO9ncemmZbuniJt61hPABqXr10vtO273jz3BhjbERz1u0xNa95bT4A8rY1jK97dfES+zsPTVMiF0NOeb0+ozRGMsRM4O3oho1ABfcuIURDiO0G+oKgQQixN5ibiWgiuua4y+skO4DzhBDnCiHe8B/6L4TwCiGWCyGuAjANx87HX0xEs4P+CVi0aQWwCsADAC5G1xoM4xTNCFzIM8YGR5YurbjYWFRVrVQCnqa6FHg9pp5j4e5Mti39w3VK5cMYY9HOtvSe64S78/sn4F632dNsG6VUPsaiqmpdWnExgGylcmDBoS4mv5f/FzCBCu6gn5ofR6AvCL4N5kYiMgB4Dl1z3Xs0AThdCPF6MG10z4k/CcfuZf8UEfmv5M+i25voWm8hTghRJYRYIIR4QQixU+nEAC7kGWMRRkRatSWlXJ89QWiTstqVyiNp3t2vSSbLBnnM3XBwpv3N+6qUyokxxqKV/c37qtyNB33mBkum+O+S5y18TamctElZ7frsCUIdN2oiEWn7voMpyIqup5jyl9XvmkAFdzgK+UBfEHwT5L13Aij2i/2fEKJfeQkhDqJrwbsOWTgZXU902RAhhNglhNjUvQtD1OFCnjEWaWN0acXZJgWfxgNdcywTz7jxQUgqnxWP27auur59x5f+Hy4YY2zEat/+RVLb1lXX+wQlVVvimTc9RGqNottpmYqqqnXpJTno2sebDVHdW3mlBDgVUiFPRDEA8gfSLhEZAVzvF35BCPHeQHIRQuwAcK9f+P+IKKoWTiOiIiK6iIgWENEvu/8caLFAFmW4kGeMRQwRxWpH5U005E5uVpksbqXzMRZMtZuKqx7zCXo9piPL/jrf6+rk90PG2IjndXVKR9579Db5VCQAMBWf9Kgxf4pdqbx6qEwWtyF3crN2VF55d9HGhqZAT82B0J/ITwAQaA2FYNq9DL77ggsAoS5S92d0Dc3voQZwQ4hthoyI1ET0MyLaAmALgOcB3IeuLx6eB3CAiP5HRKNk9+wgItH9UmS9I+aLP7gyxiKG1LpxuvTSUcbCaYeVzqWHdfaCVer41BXymLe9cazt5UXnKZQSY4xFjbqXF83xtjf67MGtjh+93Dp7/qdK5eTPWDjtsC69JJnUuvFK58IGLNCw+oNCiFA/LwT6gsABYFsQ917kd7wi2AXyeiOEcAB4qY9+BhURlQD4DsCjAIp6uUwCcAGAL4hoTPdohVzZ+XBMgWAh4kKeMRYRRJSiSysaZyw88ZDSQzH9Jc256wlS6+rksY79Gy5tXr00t7d7GGNsuGtevTS3c/+GS+QxUuvqkubc+aRSOQVCao0wFk47rEsrGtc9RJtFn3oAOX4v+VPcUOaxH0+gLwi+E0J4jncTEWnQtWe43H/DkE+gdrKIKC1MbfcLEZ0E4HMcuw6AE10r7a8BUCuL5wB4FV0jHeR1IxfyUYALecZY2BGRJBktE3UZYw36zHGNSufjT5uU1R47Zc4D6Bo2102oGz97/nZ3Ux0voMQYG3HcTXXaxs+evx0QalnYGztlzgNKLlTaG33muEZdxliDZLRMICL+PBtlhBAeIcRev5e8mB7Mhe6CabccgMEvtjr0dAAAXweITQ9T20EjohwASwHEycK7AVwOwCqEKBRCTBFCpAGYhK6CHwBKADzi11w4vnRhIeI3PsZYJOTq0osLTSUnKbrA3fFYKi/drE0tfFkeE05Het0rv/uJUjkxxphS6l5ZdKVwOnwW4dKmjnnZUnnpZqVy6oupuLJGl148Br5DflmUI6I4dD3p9RfqQnc6dBWdA2nXf5qGE8DGUPLpIYRoBLDHL1wWjraD1f138zKAeFn4JQClQoinhRAt8uuFEN8AmIWuJ/RAV2Evx0/kowAX8oyxsCIivTp+9ERDTrlbEz+6o+87lJN8wcIXJL3ZZy9Ql23v2fUfPOH/C4sxxoat+g8en+yy7TtLHpP0MTtGXbjoBaVyCoYmId1hyJ7oVsePnthdqLChIVIL3Y1D12JyA2nXf/eag0IIFwAQ0QrZIm/9ea2QtXfAr/3EoH+q8FgE31EQnwD4kRCi189p3eduCXCqHcGtOcAijAt5xlh4kVSkyyjNNBVV1iidSl9Uhlh3/Ck/vR8kOeXxlvXv3dJxYFNcb/cxxthw0XFgU1zL+vdv9gmS1Bk/66f3S3rzcecVRwNTcVWNLqM0EyT5z/ll0SvQsPpGIYT/U+v+CvQFgRvAhiDujfc7bg4xF3/+7fn3FzHdK8/fJAsdAXBJMHujCyG+AOD/eW59tO6rPtJwIc8YCxsismhT8ica86Y0DIUPgABgHndqjSFv8j98gh6Xxf7mX24S3iHxIzDG2IAIrwf2N/9yMzwuizxuyKt4yjx2Vm1v90UTSW/2GHMrGrUp+ROJyNL3HSwKBCq4vw1Du4G+INhyvKfOMv7/3xk2hTyAXwEwyo7vFUL052HLJr9jnh8fJQINP2GMsQEhjb5MnzE2wZA/ZbvSufRH0pw7l9U8cdVkT4t9Sk/M02KfYlt6z5nJc3+zTMncGGMsUmxLF5/pabH7rNStik36KmnOHUPqfc9QcEJdR82WMS77/vEAViqdD+tToII7HMXhQBe6A4BOv2P5wrcLMLDCu6GX9gBgUKYeEpEJwDWyUAOA/u5C0eJ3HOpaBn8AcGcobQTpEyHEzEHoRzFcyDPGwoKI0vTZE0uNhdMOkqRSOp1+IUkF6zk/X3L4v3ctkT+Zcuxa89PWDR9uMI87NeqnCTDGWH+0bvgwzbHr65/6BFWaRus5P18yFN/DTWOm17pse8cS0a5+Pm1kEUBESQDq/MLJAFoBjAlwS6jFoQrHLljXn3Yb/I6PTq8TQqwdaF6B2uulv0iZDd+n8f/1X9guCDF+x/xEPkrw0HrGWMiISKUyJ5Trs8o0urSi/v6CiAr6jNKmmLIzHvYJCq+24eOn5ns7WofWp1rGGDsOj6NZ3fDxPxZAeH2eEsaUnfGwPr0k3EOKB4UurahFnzleqzInlHcXdSw6jQcQ6L9PqAvdFeHY7eP6026933G4h777t+ffX6Sc5nf8wQDakOfuxLFD7ZlC+Ik8Yywc8nXpJfmm4qr9SicSioTTrlvbcWDDO/LVm70dLQWHX7r7otQf3/+skrkxxli41L206EfejtZ8eUyTlP12wmnXhePJo2JMJScdcNbtym/f+mk+eFXtaBVoWL0DwNYItAsEP/fef1X5JCJKFkL4jyroNyKSAPgvxujfX6RU+B1/0p+bu3MvkoU2CSGcvV0fpPfQNTIj0ob0Z9JgcCHPGAsJERk01sxJhpxJDnVccqhv7opLnnv3P2v/ecN4+X7Kztpt8xpXPbfWUnnJFiVzY4yxUDWuerbEeXDbBfIYaY0Hkuf+9l9K5RQu6rhkpyFnksNl21dORPuFEA6lc2LHCDSPfYMQItTVZQO1u1sI0RTk/V8EiE0C8O7AUzpqDABTEP1FgvwLu04hxJF+3l8M36H1Ie8fL4RYBWBVqO0wHlrPGAsVSSW69NLRxqLpB5VOJRzUcclOy/SL7wPILQtLzatfXeC07TP2eiNjjEU5p22fsXn10vkA6PsouS0zLr5/OHwRCwDGoukHdeml6SCpROlcRrgGAGP9Xg0IbUG64wmpXSFELYC9fuFZoSQkc7LfcQeAiI9+ISIjfOfHD2R0wfl+xzw/PopwIc8YGzAiStSlFU005k+xS1rjsNlTNHbKnN26zHHPyWPC3ZlsW7r4WqVyYoyxUNmWLr5WuDuT5TF95rhnYyvO261UTuEmaY1eQ/4Uu270mIlElKB0PiOVEMIthNjk93ILISqEEOT3ui4M/Z0coN15/WzmQ7/jS4goHKOXL/c7XhWG4enB8F8pv1+f07rXmrjKLxyOL11YmHAhzxgbECIiSWeeoEsvjdPnlPd3qFbUS55391LJaNkoj7kbak+2v/XADKVyYoyxgbK/dX+lu6HW58mgZLRsTJp392tK5RQphtxJdl3G2DhJb55ARNT3HYwBAB7zO04B0N8vA3wQUQWAKX7hR0Npsx+aAQjZcXI/v5i4AUCW7NgLYH04EmPhwYU8Y2ygMnTpxSWmohk1Q22romBIGp038cwbH4CkapPHXfZ9BUrlxBhjA+Wy7/dZ3A6Sqi3xzBsfkDS6YTOaqgdJKpiKZtRoRxeVAMhQOh82NAgh1gFY6Re+j4j8t18LSvdCcX/1C+8G8OZA2usvIYQXgHzaowHHLn4XEBHlAPi9X3i7EKIt0PVMGVzIM8b6jYg0qtjkSfqsMtKOyhu2b+rGgql2U1Hl4wAASd1iLjtjceoVDw/5BaEYYyNP6hUP/8s8/vR7IKlbAMBUXPWYsWCqXem8IkU7Kq/NkD1BUsUmTyIijdL5sCHjLvgOQU8D8PgAR3b8Bsc+jb+zu8AeLF/5Hc/v6wYiSkLXyvKxfqd4WH2U4VXrGWMDUaBLL84xFlftVTqRSLOec/tKT3tjQuwJ8z4xZE9oUDofxhgbqMQf3PylsWjG9ubVSyutsxcM+1WjjcVV1Z2HduS0b64rALBZ6XxY9BNCrCKiPwP4lSx8CYBmIrox2CKciOYDWOgXfk4I8WIQ92YD2OMXPlkIsSKYvv28DGCO7HgeEf1SCPGnXvqeCeBpBB7JwgvdRRkSQvR9FWOMdSMisyY5Z07slPMN5tKTh8VK9Ywxxoan1k3LU5u/erXNZdvzGg8LZsHoHsHxCYAT/U6tBnCtEKLXvemJKAtdw+ln+53aDqBCCNEcRP/ZCFMh3/2zbAGQ53dqDYAXAOxE16J4OQDmApjafb4TXT9vpeyeU4UQH/U3h6GOiKaja1qCv1EAnvWLndZLMw1CiLDvVMBP5Blj/aPSlOrTS0cZC6ftUDoVxhhjg8/jaFZ37Psu0dNiN2lTC+369JI+ixOlGAunHXbWbC101VePxbHDjFmEdA/P3usXzhZC2BRIp1+EEC4iOgvA+/CdUz4FwDoi+gbA6wD2AbABiAeQDuBMAFU4duryDgCzginiw637Z7kMwHL4rmJfgd7ny7ei6yn+NbKYF4OwZV6Ueg6+i/4dzwe9xD8BMDMs2chwIc8YCxoRJesyxpUZCqbWDccFkgbCWbfHpE3O4ac8jLGoEon3pqYvXy5oWff2BZ6WIxMgvPrusFDHpy1Pvez+JZLe7Alnf+EgaXReQ+GJh532/WVEtEcIMZC9tNnAGPu+JDoJIRqJ6CR0rTD/E7/T5d2vYLwB4AohRH+m5ukDxAY8tU8I8TkRnQ3gRQCJfVz+CoBbhRDVRPRvWXy9EKJxoDmwyODF7hhjQSEiSTLGTdBnlJp5rngX2xt/Oengf279R/2HT05SOhfGGOtR/8ETkw7+59Z/2N+8rypcbR569ucXNX7y7/s8zbapsiIeAMjdUHNK3Su/uyBcfYWbIXtCgz6j1CwZ4yZ0ryTOWJ+EEA4hxJUAZgH4rJ+3bwAwVwhxbj+LeACY5nf8vhAipG3fhBAfAsgHcCeALwHUA3ACqAbwBYDfASgVQszrLuJL0LXQX48VofTPIoOfyDPGgpWtSysuMhZXVSudiNKcdXtMtqX3XO9uPFgFAC3fLrvFWFR5YzQPL2WMjQwdBzbFtax/7xZ4Paa2zStu76zdVpE0544nQnk6f+j5X8/rrNly0fGucR7adSq6nvhFJWNxVbWzbk+xY+dXO3Ds/GPGeiWE+BjAx0RUCuA8ANMBFAFIRtfc6U4AdnTNg/8SwBtCiNUhdHmK3/GdIbR1VPcT9Xu6X3250u/4tXDkMBQJIbKVzqE3/K0kY6xPRKRVx48u12dNEFprpkPpfJTW9NkLJ/YU8QAAj8tif/MvNwlv1I0qZYyNIMLrgf3Nv9wEj8vSE3M3Hjyp6fMXpx7vvuNpWf9+eueBjZfIY6rYpC+NxVUP+PTt7kx2Ht5lGmg/kaa1Zjr02RO9aktKORFp+76DhagRXXPK5a8hPTRbCLFJCLFYCHGWECJXCGEWQqiEEEYhRKYQ4lQhxF0hFvEAcLLsz68KIb4Osb1+IaJRAH4qC20TQqwczBxYcLiQZ4wFo0iXVpxlKuGn8QBgPfeXH6pirGvkMVJp27yOFh7lxBhTjNfRoia1rlUeU8VY11h/+IsBrzTd/MV/LwGEqueY1Nr65HkLHzIVVW7yv9Z1pDpmoP0MBlNJVbUuvTQbwBilcxnuhBAuIcQav5dL6byiHREVARjdfehF1170g9k/AXgcQJwsvGQwc2DB40KeMXZcRBSrTSmYaMid3KQyxLqVzicakKSCdfaCJVCpmyCp2kxjZ/057ZonH1KZLPyrIeUwAAAgAElEQVT3wxhTjMpkcadd8+RDprGz/gxJ1QaVptF6zs8fIUnV980BtG/7PNnddNhnCy5D7uTntElZ7cLrOeYzpKQ3OweY+qBQGWLdhtzJTdqUgnIiilU6H8YCkA+rf1YIsXmwOu5eP+Kv8N13fiOAJwcrB9Y//PSIMXZcpNaO16WXJBkLpm5XOpdoos8c1xg39cJ7tCn5NmP+FLvS+TDGWA/r2bd9ahwzfavz0M4kfUZp00Dbafrq5TMhe+hDam19wpk3LgcA5+FdSf7XqxPSon4HD2PB1LrO2q2FLvv+cej/AmaMRVrPsHoXgIWhNEREcQA+AnAHgA+EEOI4145H15N3+QKZTgDXCCH4IUWU4kKeMdYrIkrVZ5WNNRZOO0RqTa+/AEYqy4yLtyidA2OMBWLMn2IP5UtG4fXAZds7Ux7TJOV82DMyy2Xbm+lzg6RyaCwpnQPtb7CQWiOMhdMOuWx7xxHRLiHEIaVzYqyHECKcuz+MBzAJwHsA9hHRewDWATgMwAEgHl3TTE4BUOmfCoDLhRBfhDEfFmZcyDPGAiIiSWWKn6jPHG/QZ5TWKJ0PY4yxwdP02Qslwu20ymMx5Wd93PNnd1NdlvycpDUOmTVU9BmlTZ2Z45Nc9v3lRLRMCOFVOifGImC87M9ZAK4J8r5GAFcJIV4Nf0osnHiOPGOsN3m6tOJCY3HlkPlwFk0cu9YkOu37DUrnwRgbvpz2/QbH7rUJkWi7fedqn7nxpDPtNY+dVdtz7Gmrz5OflwwxQ+p3hbG4slqXVlwIIK/Pixkbmqx9X+LDCeBpAGVcxA8N/ESeMXYMItKrE9LK9TkTXZr40R1K5zPU2N95aFrbphU3quNGrU675smHlM6HMTY82V79w3XuproKU+nMv1rPuvXzcLbtbqidIj/WJGZ82fNnj6NZ7e1ozZafV8en7ghn/5GmiR/doc+Z6HLa95UT0QEhBP+uCyMisgLwn35WLITgNWUGiRBiERG9COAsANMAFAJIB2AGQAAaANgBrAewCsDrQojaXppjUYgLecbYsUgq1qeXZpiKKncqncpQ4rTvN9iWLr7GXV8zCwDcDTWn2N9+8Gvr2bd9qnRujLHhxf7WAzPcDbUnA0Dbhg9/1Vmz5aPkub/5myYh3RFq263ffZAmXB2p8pgxr2Jtz59b1rw+BkL47MWuzyobcmuGmIoqa5wHd+S3NhwsRtfcYRY+hGOfCJMSiYxkQohtALYBeFDpXFj48dB6xpgPIorXphZMNORV1Et6s0fpfIYSd32N2d14yGc4atvmFTc4dq1JVConxtjw075ztbVtyyc3yGPuxkNTXfYD5nC037b104k+AUnVHlNx3tEn7h37N4zzOU+SI2bCmXvC0fdgkvRmjyGvol6bWjCRiCxK58MYY/3BhTxj7CgiItIZx+vTSxMM+VNsSucz1BgLT7QZx8x43Cfo9Zjs7z5ym3C7+EkEYyxkwu2iI8uW3AqvxySPm4oqHzcWnhiW923Xkf1l8mOVOWGDpNEdXRDO1VA73ud8TOJ6SWsckgvGGfKn2PTppQmkM5YREb9PM8aGDB5azxiTS9ONLhprHDOjliRVUDc4bfuMbRs/ynfV14z2tDVahdtphNetA0kuUms6JH1Mg9qSctCQO2m3sWDqsJ8bl/TDn39Sc3B7hbvx4NG9WL1tDePrXl543qgfLV6qZG6MsaGv7uWF53nbGnwKabUl9RPrObevDEf7Xlen5GmtHyuPaRLSNvX82d1Up/U6msbIz+tSCtaEo28lkKSCccyMWqdt79iOPd/sAjCkFu2LYk34fk90eYwxFiZcyDPGAABEpFbFWCfqs8rUutGFLce7tm3rp6Na1r55ksu2d5q3sy0bQYzuaf32XZBaV6eOT/naOGbGCsv0i7aGK/dokzTnjscPPbPAZ+umjn3f/bh57RvrYif9cK+CqTHGhrDmr1/P6dj33Y/lMVLrbElz7ngiXH20rHs7x/9pvy597NH5742rnjkBQmhkp73miWd9Ha7+laAbXdii79qObiIRHRJCuJXOaagTQjgBrFA6D8aGMy7kGWM98nVpxfmmosr9vV3Qsn5ZRvOXL//I3XhoOgYwNUe4O5Ndtn1nNdn2ndXy9Rs7TCVVLyScdv2Q/gAYiDY5py2m4rwHmr/432IcXdxHqBtXPnu7sXDafHWM1alogoyxIcfdYtc2rnrudkDIP7uJmIpzH9Qm57SFq5+Ovd+W+gSIXDHlZ+06ev7Axir5ackUv9GQPaEhXP0rxVRcVe08vCu/feuqfADD9otmxtjwwXPkGWMgIqMmKXuSIafcoY5LPqbI9LQ1qg8+veDS+mWPPuJuPFSJMLx3eDtaClq+efu31Y//5E7Hnm8isg+ykuKrLtuoTSnw2YdVONsz615adIVCKTHGhrC6lxZeIZztGfKYNrXwlfiqyzaGsx9XfU2J/FjSx+xWGWLdAOCs22PyNNsnyc/r04pXhLN/pajjkp2GnHKHxppZTkRGpfNhjLG+cCHPGANUmlJdWsloY3HVQf9Tjj3fJNQ+df29zoPbLgREcBPn+8HTbDuh7pXfP9S46rnicLettOQLFz0n6c275TGXbc/s+g//Vq5UToyxoaf+wycnuWx7Z8tjkt68K/mChc+Huy9Pa73Pe7HKnHB0G9Kmz16Y5jMigMgZN+OSsO5fryRj0fSDuvTS0VBpSvu+mjHGlMVD6xkb4YjIqksvKTMWnFAnX5UYANo2f5Jy5N2H75HP9T6GpGrTxI/+XJuS/60urXifLr3UrrakdHjaGjSuuj2xHfs3ZHTWbh3rOnLgROF0pAVsw+OyNH3+4mJPW8OfEs+88avw/oTKURli3ZaZV95X/96Sh+R7Lrd8++4txqIZN+nTS5qVzI8xFv06qjfHtny77BafIEnO+JOvuq/nSXm4tG//IgkeV7w8pklIO1rId1RvOlV+Th0/epU2Kas9nDkoSdIavcb8KXaXfV8ZEe0WQhxROifGGOsNF/KMjWBERJLOXKZLHxtnyJ20XX6ufedq63GLeEndos8a/2LiD25+L9Ccb8mS0qmxpNi6t0P6BsDT9R/9fULbhg9/4u1syzm2QaFuXf/eL0mtWZxw6rVrw/IDRoGYstOrHTu++Kdj15rrjgY9rnj7m3+5Ke3afywOdncAxtjII7we2N/8y03wuHz2ODfkTn7KPP60mnD3177jyzH+MV1G6S4AaF69NNfb3uTztN487rR3wp2D0vQ55Uc6qrcUumz7JxDRx0IIoXROjDEWCBfyjI1smbr04hJTcaXPB0J3a73myNsP3NFbES+ZLBuss2+/r78LHCXMuvpbS+Ultx1+8a5LnAe3X3DsFULdsu6d27Up+QvMY2fV9qftaJZ0/l3v1Dxx5WRPy5HJPTFPs+0E2+v3npY8584PlMyNMRa9bK/98XRPs+0EeUwVY12TdP6d70aiP5dtb6FvhDymkpnVANDy7bIfys9I+pgdcVPn7Qhn/96OVlXLt8tynXV7RnsdTfHC7dKSSu2S9DHNGmtmrbns9F2RXiyUJBVMxZU1LtueEseuNTsB7Itkf8MVESUC8P9SfhKPcmAsfLiQZ2yEIiKNKja5XJ81Af4rHtf97zdXeTta8wPdp44b9WnqFQ/fL+nNnoH0K2mN3tTLHnimbuniQ47tX9yIo6u6d/N6TPUf/u1XxvwTbhtoH9GGJBWss29/5PD/frMEHndcT9yx46trWjct32guPfmYtQkYYyNb68aPRjt2rr7aJ6hSN1lnL1gSqZE87tb6XPkxaQ01KkOsu+PApjh3Y22l/Jwhb/Jr4eq3Yfk/x7dv++xMd7OtAsKrC3jRNqDpsxfcKnPCen1O+QeJZ974eaT+HrTJOW36rLJkp21fORHVCiFcEeloeJMAZAWIMcbChP9BMTZyFeozSnOMfk/jGz99vthl2/eDQDdIRsvGUIp4ueQ5d36gzxz/n0DnRGdbdt2rf5gbah/RRJ85rtE8/vRHfILCq2v48G+3eztaeXw9Y+wob0erquGjfyzwL2rN409/RJ85rjFS/YqO1nT5scoYuw8AGlc+faZ873jS6A8lnHHjZ6H217rhw7QDSy69p3n1q39wNx2e0WsR/32Gak/rkUltGz741YFHLn6k6Yv/FR7/+oEzFldV69NLcgFErA/GGAsFF/KMjUBEZNaOyp1kyJ3UqjYn+DxpaFn75k/h/5QcACSVw3r2bfeF8yn5qIvueVUyWTYEOtdZvfmCjgOb4gKdG6oST//ZGo01y2dIrLejpeDwSwv/T6mcGGPR5/BLC3/k7WgpkMc01qx3Ek//2ZpI9emqrzYIj8tnK1CVOXGfq6FW33lw2znyuD5r/Kv+i6P2l/2dh6YdefeRh7ztjWOPPUtuUutskj5mB2n0h0DSMcPpRWdbduPKp/98+KW7Zx97f+jU5gSXPndSiyY5p5yIzJHogzHGQsFD6xkbiVTqcbq00lHGwunb5OEj7z9W4f/hsYc+a8IzhtxJ9eFOxVJ52eP1y5Y84rOlEdD1tPqjv52fesXD/wp3n0pKmvubfx78103j5Sv4O2u3Xtj46fPrLDMu3qJkbowx5TWueq7YWbvVZw0R0hpqkufd/c9I9tu+46tjdhVRW1Jqjry7ZDY87tijuai19Qln3PhRKH3Z3vjzzPYtK2+F3wMlVWzSV4bcyR9Yqn78jXxFfuF2UeOnz41t3/HlTHd99SzZfVLH7rXXHHr+V4aUi+99KZScAjGNmXHIWbut0HXkwFgAX4a7/WGuGYD/lyy8UwtjYcRP5BkbYYholC6tZLyxcOohUmt8VuN17Pgy4JMN0pn2Jp9/19uRyCem7PRqbUrem4HOOW17T3e32LWBzg1VGktKZ9z0i+4DSD6yQWpe/cp8p32/QbHEGGOKc9r2GZvXvDofPp/PyBM3/aL71HHJEV3kzVW3Z7R/TB1jbeys2TJHHtNnTfiv/0iu/mhe81pu+5ZVN0P+M6rUzeayMxenX/+vxYln3LDaf1s9UmtE/MwrNqRd/cQSS9VlvyCN3mcx1M4DG3985P3HKgaaU29IrRHGwhMP60YXjyei5HC3P5wJITqFEG/7vTqVzoux4YQLecZGECKSJEPsBH3GWJM+q8xnnmX7ji+tntb6skD36TNK3/Ev+sMpdsrcdwAc277XY2pY/s9pkepXKXFTzt+lyxj7nDwmXJ2jbEsXX6NUTowx5dmW3nONcHWOksd0mWOfjZty/q5I9+3tbDtm+LhjzzeT4XXH9ByTRnfYOnv++wPtw91i1zZ++vwCnxFYkqot/qQrfpt45o1fBdNG3IkXbk86/65fk0bvs0ho63cf3BSJ6Vj6rLJGfeY4s2SMm0BE/LmZMRY1+A2JsZElW5deUmQsmlHtf6Jl3btTEeg9gSSnperylZFMylRceVgyWjYFOtdZs/XESPatlOQLFr4qGeN8fmZ3fc0s+9sPTlcqJ8aYcuxvPzjD3VBzijwmGS0bk+ctXDoY/Xtdnb4jgkjqdNbtOV0eMuRVvBDKOim21/54oXC2Z8hjMeWz/xxbcd7u/rRjyJ7QkHDGDQtB9P0oBY/LcuTdh64aaG7HYyyaUa1LKy4CkB2J9hljbCC4kGdshCAindqSOsmQPdGjtWY6/M+7bHsnBbpPHTfqS21SVnuk89OnlywPFPe0HinzOtuH3XuVpNF5E8+48QFIKp+/27bNn9zg2LUmUam8GGODr33namvb5hU3+AQlVVviGTc8GOqicsESbr9CXnh18qfxks60x3r2goDv08FwN9VpnYd2+eyIorakrkyYdfW6gbRnLj35oG508cs+fTQcqozE+6fWmukwZE/0quNHlxNRHyvrH4uIiojoIiJaQES/7P7zMVMZGGOsP4bdh2PGWK+KdBmlmf7bzQGA8HrgaW8sDnSTxpqxMfKpAYaCEwI+kYfXY2xd/372YOQw2IyFJ9qMY2Y87hP0us32dx+5Tbhdx+4cwBgbdoTbRUeWLbkVXo9JHjcVVT5uLDzRNnh5OI+7Roe57IynQpliVf/hE6fIvxgAIOJn/uTpgbYHANZzf/EqJFWbrElV42cvnB1Km70xFlfW6NJLsgCMCeZ6IlIT0c+IaAuALQCeB3AfgHu7/3yAiP5HRKNk9+wgItH9Cvvisoyx4YULecZGACKK06YUlBtyJzf5LyIEAO1bP02B12MMdK8urSTiczMBwFQys9b/6XSPzurNuYORgxKss+d/orak+Exd8Dpactq2rkxVKifG2OBp27oy1etoyZHH1JbUldZzbo/olKZjCK+qt1OqGOua+JOv/C6U5jtrt1fJjyVT/AbjmGl1obSpjrE6NfGjffazd9n2VfV2fShUhli3IXdykzalYBIRxR7vWiIqAfAdgEcBFPVymQTgAgBfENEYIjICkP+uG9BIBcbYyMGFPGMjAGkN43UZpVZj/gkBPzR1HNiY2cudbvO4U/dEMrejPUkqSPqYgPMk3U2HMwLFhwOSVEiac+fjpNbaAUBlTvgm+YKFN5rHzqrt617G2NBnHjurNnneb29SmRPWAQCpdbakOXc83td94UaSupdV8cltqbw0pK3vvB2tKq+juVAe06UWfhpKmz0MeZNXyY+FuzPZsXttQjja9mfMP6FOl16SSFpDwIVhAYCITgLwOQD/UW5OADsArAEgf3/PAfAqgAnw/Vw+pAt5Ikogok1+r4j8d2FspOJ95Bkb5ohotD57wlhj4bTa3oZFelrs1oD3avWHVSbL0Sf4h1749VxPa316uHKTNPpm+T7xKmNstbe9caz/dd7OtoD5DRfa5Jy2mIrzHnAe2pWdfP5db0dyhwDGWPQx5JTXp1371MK6V/9wtjYlb682Oaet77vCTKUJuDWYNrXgNfO4U4+ZktUfLeveyYPw+mwlqs8ctz2UNnuYSk/Z2bzadz3Ati0rSwy5k8LyRYEcqTXCOGb6QZdtbykR7RRC+KycT0Q5AJYCkK+evxvAIgBLhRAtsmvLASwBMA1ACYBH/Lr7Jtz5DzIVun4u/xhjLEy4kGdsGCMilcoUP1GfOV6vTy85ZqX6Hh5Hc8BvyUml9vkw6bIfmBSo0B5wfmpdHYB/yY4Dfnj1Oh3DfvG3+KrLNgIYlPUIGGPRh9QaMerCRW8p1b+kNzX5x0itsyWd+6sXQ2278+D2bL+W3eZxp+4LtV2g64tQ0ugOy7ftcx2pzgYQ9kIeAPTpJc2dWWXJLvv+ciJaJoTwAF0LygJ4GUC87PKXAFwmhOjwb0cI8Q0RzQKwEkAFAP8FZ4f0E3nGWORxIc/Y8JanSy8pMBZXHTjeRb0tckQqzaA+FSKNLvDq+B73cRdhYowxFhpJZ27xj5lKTvqHOi65lyH3wfN2tPnMKSe1tr5nG7sDSy69ZyBfEEtGy8aMm569AwBIY7DJC3nhchx3DnuojMVVB5yHdxW0b/tsO7qGywNdT93LZZd9AuBHQohedx0QQnQQ0S3oGoov1w5gWzhzZowNP1zIMzZMEZFenZhRrs+Z6NRYUgIOmTzK49YGCg92IS9pDQH7E35DMkciT1ujWj7NgTE2NEXjv2Xh9aBj7zq/1d7JHX/ylavD0r7LYfYJqNRh3dKUVGqfLVWFy2nu7dpw0FhSOvU5E51O+/5JRHQAXUPpb5JdcgTAJccr4nsIIb4gohoAabLw+mDujXLNAC4MEGOMhQkX8owNVySV6NNL0k3FVTv6ulQIEXjhS0ka3A+bkipwf73lNwI46/aYbEvvuV543dq0a/9xD0k8xZCxoUp4PTj49G2/JEndkTTnjicUmQsfgO3VxT/wOpr9VlcX6pZv3s6Pm/Z/IT8ZFq5On631/AvvUJFK4/PFgPBEtpAHANOYGbXO2u35rfU1xRDeywDId365VwjRn3UFNsG3kB/q8+MhhOhE19QCxliEcCHP2DBERAna0UUTDXkVRyStsc9v9UmlcgWKC7fLZ0u6nmGMkSJcHQG3wIMkhTy0cyhqWPn02JY1r98m3J1JAGB7/d7Tkufc+YHSeTHGBsb22h9P9zTbTgCAQ8/cXhJbcd4Dlqofb1IyJ8feb+Mde9ZeFuhc+87VFb0V8s1rXst1Ht51tPg0jpm+xVgw1R6wE8nvd4zXe/TzZ+wJ5z/lbWvod+EtmeJbjx4Ir+/nWYr87wxJb/YY8qcc6Ty8a6rr8K5rZKcaADzZz+b8pzXw/HjGWJ+4kGdsmCEiIq1xvD6j1GLIqwhqVWDqZbVi4XEHLqwjxOsMXMgTqUZcIe9usWubVy/9BTwuS0/MseOra1o3Ld9oLj354PHuZYxFn9ZNy1MdO1df3XMs3J1JTatf/YV54g+uVsdYFXuPq1+25Bp4PaZA51y2Pad4ne3P+38h3L7jS2vDin8t7rmPNLrDlsof39BbH6TRt8qPhff73y1xU87fFdpPAAiPy/eJv1rX2tu14WTIq7A3ffG/C+D7NP6/8tXpgxTjdzzkn8gzxiJvxA5XZWwYS9elFZcai2bUBjsMW9Iaj1mtGACExxXx4Yk+/bk6A/ZHGl3jYOYRDdQxVqd53GlLfIJEbuehnaN6uYUxFsWch3aOApHP9CHz+NP+qmQRb3/r/kp30+Hp30fIDeDo9pfC7bTaXrt3tvweZ90e05G3H7zr++KfPLFT5j5wvEXxJJ3Rt5AP8+8W4fYr5DW6/hbSA0KSCt6OVv8tWQcyakq+0r0TXUPtGWPsuLiQZ2wYISK1Kjap3JA9Qa1LKQj6iYTKnBBwOKRwdQ7qtm9eZ3vAbfAknfHIYOYRLRLP+NkajTVzGQBIpvjvkubceVPCrKu/VTovxlj/Jcy6+tukOXfeJJksGwBAY816N/H0n61RKp/2nautbVtW/kwe02eNf0Ydl/KZPNaxd93ltqX3nOpqPKRrXPlM6aHnfvknb2dbbs95Q37Fk5YZF285Xl8qc6Lv7xiPO67jwKa4Xi7vF+F2kbezLcOnP2Nc4CH+EeBpb8rxC33Sn/uJSAIgX59gkxBixI1CY4z1Hw+tZ2x4KdClFecaiyv39+cmjTXzUMATXndM+44vrb3Oewwzb3tjXqC4yhQ/YoeSJ8397VMNH/1td9K5v36P1BrR9x2MsWhlzJ9iN1z3r7tsr//xjIRTr/tYqTyE20VHlj1ym3xIvWSM25I8b+FrnbVb4+peurtIuJ3WrouFpn375ze3b//8Zr9mvPqc8qeS5/52WV/9mYort7Zt8H1Q3b7t03x9RunaUH+W1k3L0yC8enlMl166NdR2gyWcjlTZoVMI0d8vnovhO7Se58czxoLCT+QZGyaIyKRJyi435JQ7+jtU0zT2lL0AAi6K59i5uiAc+fXFeXiXSb4PsJx2VO7uwcghGmksKZ3Jc3+7jIt4xoYHUmtE8tzfLgvH/uwDVffS3XO8bY3jvk9K6kiYdc2DpNYIfea4xsSzbvu1pDf3Oned1Fp7zORzF4668HdvBtOfIae8njS6w/JYZ/Xm8QP+AWQcO77wbYfIGVN+Vsjz7oPhbqrTQnh1ss5biKi/a8uc73c8LObHE1E8Ea3xe8X3fSdjLFj8RJ6x4UKlKdWllYw2FlUGtcCdnDrG6iSdab/obMv2P+e07S0A8EU4Ujye1k3Le/vCwGssrhqUD2WMMTYSjLronlcBvNrbeVNx5WFjwdT5R95/7MTO6s1TvI7mDCG8GklrsGlTC75MOO36FWpzQsDdTnqjjk1e7zpy4PSeY6d9/0yvs/0/weyscjydtVtPkR+rTPGbVYbYQdk61dvZpvEJSCoJRGMBrA7mfiJSAbjKLzxcnsirAUwOEGOMhQn/g2JsGCCiJF16aZmx4IQ6SaMb0IciTXzqOuehndn+cZd9/3QAT4eaY186dq+dHigu6WN29We+/0jj2PttvCF7QoPSeTDGfA31f5uk1gjrWbd8DuDzcLRnLjvjnYaP/3G0kIfHFV///uPTrbMXrBpom01fvlzgdbQUymOGvClvh5Bmv2gS0tvRtTggAQCEx6RNKZpIRLuFEMFMSbsBQJbs2AtgfdgTZYwNSzy0nrEhjohIMsRM0GeOjTXkTqofaDv6nPKAiy4JV0dq46pnSwaeYd/cLXatq6G2MtA5TWKGYotBRTNXfbWh5u/X3lL30sJHHbvXBlwkkDGmDMeuNYl1Ly18tObv197iqq82KJ1PNIitOG+3ZLRslMfat3125UD/foTbRc2rX7lWHiON/lDCqdcG9TQ8HEitEaTWfv9ljRBalcFcKhliJhIRHfdeohwAv/cLbxdCtEUgVcbYMMSFPGNDX5ZudFGRsaiqOpRGLDMu2eg/h7FH29ZVp4XSdl8alv9zGryeQPMKRczkHy6PZN9DUeNnLxQd/PetD7vra2bB6zYfeeeh24TbddwPjYyxwSHcLjry7iO3wus2u+trZh38960PN3724hil84oGMRPOfBay9ViE25lY9/Ki64XX0++2Dr945//5P403Fp74zGCvJyIZLdvkx07b3im60UVF8H3S7oOIkgC8ByDW79RwGVYPAC0AfuL3GpRtARkbKbiQZ2wIIyKNOm5UuT57IrRJWe0htSWpoB2VH3D/W3d97czmtW9lh9J+b9yt9RrHztUXBTqnMid8ayqaEfDLhZGsbePHZwtXR0rPsaetoazuld/9UMmcGGNd6l5ZdK6nraGs51i4OlLaNn10tpI5RQtL5aWbtamFPnPz3Q0HZx78183X9efLyMP//c25nTWbL5bH1PGpK4IZpt++7fPkfX+a/Yb81fDJf8YG/1P40qeX+GzX52m2neButp+qjhs1kYg0/tcT0UwAawEEWhdmWCx0BwBCiA4hxL/9Xh1K58XYcMKFPGND2xhdekmOqTi0p/E9Ek677m1IqgDD+oSq6bPnfzaQpyZ9sS2950Lh6kgNdM48/vT/hr3DYSDpvF89QWqtz/zLjr3fXh6pL1sYY8FpXi4WwaMAACAASURBVPtGdsfe9ZfJY6TW2pPO/dWTSuUUbUZd+LvnJEOsz/ZwLvu+s6ofu+wvzV+/7r8nu4/27V8kVT92xW869q7zWSCOtIaapPN/83gk8u1LwmnXfUYavc8WqS7bnh962hoeBvAHIjqHiOYS0e1E9AWA5QAyAHQC8P/iYTg9kWeMRRgvdsfYEEVEMdpReeWG3MnNKpMlLCv0apNz2nTpJS937t9wuf85r6O5qO7lRecEu91QMJrXvpXtrN02N9A5lTlxraXy0s3h6ms40Y7Ka4uZ9MMHm796+Q/oWWQJQt246ukFxjHT5vd3NWnGWOjcLXZt48pnbweE/LOViJl87gPaUXk877mbpDd7Rv1o8aLDL9zxO29Hy9Gn0l5HS2HDR39/uOmzF3ZprJlfqcwJdSqjpcnjaDF72hqsriP7y71tjaXwewhFGn1t0g9/cZfWmukY9B8GXT9P7AlzH2z69Pl75P/thduZAeAX3S9/rQDmALhGFvOi60k9Y4wFhZ/IMzZEkVo3TpdekmwsnBbWoefJc+58jXSmvYHOdexZd+WR9x+rCEc/7TtXWxtX/PO3fh96u5DUGT/r6ifC0c9wFT/zig3alPyl8pjobM+qe2nhMV/CMMYir+7lRZcLZ3umPKZNKXg1/qTLN/Z2z0ilTc5pS71yya/VCekf+p/zdrTmdVZvvrh966e3tnzz1t3tWz5Z0Ln/u8u79733+dyqik36KuWSPy0w5FUcCbbvY7aMA6Ayx4e0M4pl+kVbY6ectwiSOpg54K8AKBZCfAhgmiy+XgjRGEoejLGRhQt5xoYgIhqlSysabyycdjjcC/tIerPHMuPiB0GS89izQtW67t1f297488mh9NGy7p1M++v3/lm4ndZA5w0FJ/yN58b3LXnewmclnWm3POaq2/3D+o/+PkGpnBgbieo/+vtEV92ec+QxSWfanXzhoueUyinaqWOszrSrn3gk9oS5d0nGuC39uZd0pr3m8af/Mf36fy3u72gHx641xfJjlTlhXeykH+7tTxuBxJ981frUyx+8Rpcx9hnJELutq6gnN0hqAPA1gN8BKBVCzBNCVBNRCYA0WRMrQs2BMTaykBCDurgnYyxERCRJRsvpMeVnF1umX7QzUv3Y37q/sm3T8ttxdOi2L3V82seJZ974b33muKCfIHg7WlW21/80u2Pf+h9DeLWBrtFYs94dfdWjisx1HIpa1i/LqH/v0QchxNG/T1Jp6kdd9MebdGlFvEIwYxHWWbM15tALv/4rPK74o0EiZ8IZN90aU3Z6WNYvGQlavn03s23zJ1PdDQeLvZ2t6cLtioPwakGSm1TqZklnqlHFJW8zFkz9Km7qBTsG2k/N366e7244OLPn2DLzJ/PjTpgbsd+ljZ+9kN/yzdtbvO2N7wshjq7YT0T3AVggu/QkIcTKSOXBGBt+uJBnbIghojxDwdTZ8TOvOKhJSI/onMC6lxed5di15rrek5E6NIkZHxuLKpfHTpmzQ9LovIEua9u8IrVl/fvTnAe3nSlcnaN6a05tSVmZeuWjD/TWDgus7qWFZzt2f+2zn7IqNvmLtGv//keSVEqlxdiwJ7we1Dz50zs8zbap8rghr+KJ5Hl3v6NUXqx3++8//9/C7UwAAFVc8ufp1/3z3kj256qvNjSs+HeqY8eXbwkhdgFdo+oAbAMQ133ZNiFEUSTzGGxEZAHwml/4PJ4+wFj48GJ3jA0hRKRTx48uN+SUuyNdxANA8ry737EtvcfVvv2L6wPOZRdevcu+76ymT/ed1fT5Cw5JZzxAWoOdJHUnvB6N1+2MFR2t6cLjSuirL401c1nKZQ8+wUV8/yXN/c3bNY9fOdnTemRST8zTXHei/fU/nZo0545j5qAyxsLD/vqfTvMv4lXmxLVJ59/FRXwUav3ug7SeIh6AN+7ECyM+9UGTkO4w5JS7Xfb95URUDcAJ4HF8X8QDwJJI56EADYCTAsQYY2HCc+QZG0okVZEuvSTLVFxVM1hdJs2544O4GRffQRrd8eesez0Gr6Ol0NNUN83dUHuyu+nwDG9bw/g+i3iSHIaCqY+Ovuqxx7iIHxiSVLDOnv8wVOpmebx9x5fXtG1eEXBrP8ZYaFo3LU9t3/Hl1T5BlbrZOnv+wzwSJjq1b/+8rOfP6vi0FTFlZx4YjH5NxVU1uvSSLADFAP6KrhXre2wEwNsTMsb6jQt5xoYIIorTjsorN+ZNaZD05vBv6H4clukXbR191eM3aFMKXgFJnWFqVqjikj9PmnPHDcnn3/VemNocsfRZZY3mcac94hMUXn39h0/O93a0clXBWBh5O1pVDR/9bQGEVy+Pm8ed/rA+q4yHDkcpl33/uK4/kdtS9eMXQm3PadtnPPDwjx6o/+jvE4S391/Lkt7skbQGEyT1iwB+Jm8CwDVCiLBsIcsYG1l4jjxjQ4SkNVSZJ/xgSvzMK7Yp+bSno3pzbOOKf53trNtzsnB1pPS7AUnVpokf/VlM+ew3Y8rP3heBFEe02qd+9jOXff+Z8pgurfiFlEv/EvKHVsZYl0PP/vzizpr/b+/O4+Oqq/6Bf85k35o0Tdt0ZV/KVgTKDioCoviAgPBDQGQRUFGEBwUfN/BREDcEceERZBNcERFkEYpAN1raJE3bLE2apelkafZtljvb+f0xkzK5vTOZSSaZTPJ5v17z0jn33O8cmtsmJ997v9+aK8NjGSXLX198429+k6yaaOr1r332qIENf34AACQ9qzO9aGF5elFpY1puUb9kZHsCrsF838DeJd6+tuMCzoGjTacrgKtU9c9TX/nkE5EcADeYwk+o6qQ/Fkg0W7CRJ0oBIrIk+8APXVx05tX902kl8sHNLx7saio/2tfXfnjAGF4U8LjnI+DPCa40LD5ImiEZmb22rLyO9IKSxqwlK6rmnHxpdVpeEWcfJom3vyOr/YmvPKxe9+KwcKDwzGvuLjrjyp1JK4xohuhf/6cjB9Y99wDC7mqUzJzWRdc/cntGUWmi7liiFDDmgrCRDQC4QVVfSHRNRDR7cLE7omlORNLS8otPyF5+XOZ0auIBYM6qTzfOWfXpxrEzaapkFJUahadf+fP+d5/6KT5oNGyDm56/M2/FmV+bikUSiWYqb689Z3DT83di1KOJ4i88/cqfs4mffQJux5z4zhBfWn5xhfo8vw24h/45OVUR0WzBGXmiaU5Ejsg98sxPFn34uj38QZFi1fHc3VcY9qprwmPpxUtXL7np0V9GOodoplGfV3zDPZnp+fM8kp4x4R94Wh+75Wu+3taPhceylh3zbOlVD/x1omNTahrevnqJo/rdk3x9bUf63cNL1GvMQ8CfAwBISx+WtIzBtNzC5ox5y6oKTvzUpvS5ix397zy51Llz/auqWiciNgA5AFzh+8wTEY2FjTzRNCYiORnzll9csOrTcwtWnm9Pdj2UOgJew9b66A0/CjgHVoTH844974GST35tQ7LqIpoKg2UvHThU9sqnff3tZ0ADWRCbkV60aH3BiRe+OOfEi5rHM2b3qw+d7ti++pvhMVtuYfWSLz7xLe64QfEYqnxj6cDaZwv8jt7jEFzBPheAE8DzAB5U1cqkFkhEKYGr1hNNZ2JbkbV0xdK8FWe2JbsUSi22jKxA8XlfehC2tFG30juq3r7V1VgWfUtAohTW/fLPzu5b/dgvfH2t50ADWQAADWT5+lrP6Vv92C+6X/7Z2fGO6WosK3ZUvfOVUUFbmmve+bc+yCae4uXevfUQv6P3RwCuRrCJR+h/rwWwRUQ+m7TiiChl8Bl5omlKRIqzlqw4IefQU3psmbn8QZHilnfkmXudO9c/6qxde8e+YMBX0PPqQ7cv+eIT9yTiVmOi6WSw7KUDHdXv3gFohK09NM1R/e4dmYsPb7GamXfbq0c985xZstwh6VmBnlcfugMBX374seyDTnjKllfkHjknY95SZ1rOHMuFPI22ugIN+GTkfcbcxc5Ii34aHfX56vPaYsn17G3IC3iNff+t6UWlrvT8Yq9lbmdTXsDj+iC3cIE7vaDEY5nbtTs3YDj2/YyYXlDiTi9cEFNuWn6xEekxME93S07APZyxLzevyJMxd7HbKtfba8/xOwc/yM2d4420xoe3ry3b7+jPHHlvy873ZpYst87t78jyD/dm7cvNyvNlzj/AaZXrG+jM9A11Z8eUO9Sd6Rvo/CA3M8efueAghzlvsOylA501a29H5Mm0dADPiEg1Z+aJKBo28kTTkIiILTv/+KzFRxZnlh66yzfcmzH2WUT7K/rojeuM9p0n+wc6zxiJ+R19x+/92z2fLvmvr/9rImOL2JQ7ENB0MlT2yqcjN/EjNG2o7F+X5B5x5q/MR/b+8Zu/3zeLD2DO6Z+927BXrfA7+laG56UVLlzvbqq42t2w+UsjsYKTLv7enFMuq7L6xL1/+p+H1GfMH3mfd9z59xWddU25de63fqwe17KR97krPvyzuefc+J5l7p+//YOAe/jQkfc5h536q+Lzv/y2Ze5fvvOd8C3Qsg/60GPzPnnH61a5nX/97l3+4d4TRt5nLTvmmZKL7rJcnK3z+e9/zT/YedrI+8xFR/x1/qXf/otVbtcLP/yir6/toyPvMxYc/M8Fl9/7jGXuP+6/PnwrzYyS5a8v+H8/fMwy98UHrvZ2Nl488j597uK3F171wH5fXwDofumnl3vad14x8j5tzoL3Sj/3s59Z5r7y4EXGnh3X7svNLy4v/fxD91nl9rz28MfdTRU3jby35RZWLbr+ke+Z84bKXr507GsU6QDuAHDdGHnTlogUAvijKXyVqg4kox6imYiNPNH0lJmWN3eht9fu6n39kSXJLoZSW/qchS/5B7uPhgaKRmJGy7bPdT7//Y70/OL28Y4rmTk5hade3mI160Q01dTnFV9/+xljZwK+vrYzel775YsiMvquFA1I+FtH1VtH+Qc6rx6VI7b+9DkLXvIPdo5q7t1N5SW+vjbLf6814BvVuBl7dpRE+rddfd5Rv7j1tO8sjpQb8BqZo3L3NsyNOK7HlRX+3tvdUhRxXMMxKtfX21oYMdc9lDMqd6CjIFKu39mfO+r9UFd+xNzh3jzz+4i5Q12j7pbwO/tzI+X6BjoKzPVHzO1tLRyVaziyIuV6u1uKwt+rx7VfrqqKr6/9dKvzLVwuIjek8AJ4mQA+aREjogRhI080DamqISKve3v28JseJUoDgL8BGGlU0r17GxZ49zY8PN4BbTkFx6YXlq7MXHBQXUIqJJoA33BPZvhs+hgy3Y1bXkZwgbFwDyCs2fAPdM7F6J+VFBq40dizfT2AuwDsayC9PXve8fbsibSQ5DcA7FubwtfXttbX17Y6Qu6tAEr35fZ3vOfr73g5Qu4NAJbvq3ew633XYFekFfSvBLBv9t4/1FPuGuqJlHsRgH2z935HX6WrYXOk3PMAHD/yJuAcqIqSewaAU/bluoZ2Rsn9EICz9uW6h3dFyT0SwL7dBNRwNkfJXQ7gE/tyPa49UXJLAOyb6Vev0R4lNw/A5ftyfZ5Oi9xcALH+m5uL4Gr2/EUpEVliI080TalqX7JroBnl7yLycwBfB2AAuBvAIxOZ7RERv2GvOsjVWFacc/CJvYkqlGg80vPneSA2I8Zm3glgt/n6FxFz3n0A3kawwc8C8DNVfSGUa15jok9V91p9mIiY/571R8n1m0IDUXLNj7YMRsk1Pzs/FCXX/Dz8cJRc8/Pwjii55ufhnVFyzc+4u6Lkmn8h446Sa26MjSi5w6aQJ0rukCnkNeeGtppz4oMF7qJxArB8zp+ICOD2c0REs4aIZAH4PYAfq+r2hIyZnrkq/9jzPjL3nBvruHo3JVvr72653dfXek4MqU+r6nXmoIjMN4X6VdUrIscC+CaAG1TVCOWW4IM7XIBgw225IJyIzMPoxc0GR8axyC0GkBZjrvmOgSFVtVw8TkSKAITftj+sqpaNYuj55vA7whyqarnIm0WuU1UtZ5FFZA6CvxAZ4VJVc7M8klsAIDss5FZVc7M8kpuP4Oz1CENVByPk5mF0I+2J9Ny2iOQiONMeS24Owu7QQLCR77fIexrB1enHYnmNporQn92tpvCvI11HRBQ/NvJERDRuIpKbMf/AS+as+nRB/rHntia7HprdBsteOrBv9e8eQvTtdX0ATuKK4JQMIrISwBZEvyuW1ygRjYn7yBMR0bipqtPb1VzmaizL8Q10ck0HSqrcQ09tSy9e8hyCjZAVH4Br2SBRsoSuvWvBa5SIJoiNPBERAdj3/OZ47DJaa3Y5atcuTWhBRHFy1KxZql7jbwguqPY0PljMzhl6f5Kq/inS+RP4O0AUs9A1eBLGcY0SEY3gNywiIoKIfBjANhE5JN5zVdXnH+qucO+u9BltdQVjn0GUeEZbXYG7ZZvPP9RdoarloeeLCxB8brlAVa+LNsspIoci+Hfg7CkqmWYxVa2M9xolIgrHRp6IaBYTkUwR+RGCK3MfDeBZERnPjiatRlvtDufOdYs1YF50m2hyacAP5851i4222h0A9q3VoKoBVXWMtTuDiGQAeBbBvwPviMiPRISPitCki/UaJSIyYyNPRDS73Y3gatwjq2+fCuDb8Q6iqqqGc5vbXt3nathcksgCicbi2vX+fLe9qlcNZ6WObxXfb+OD/c0Fwb8TdyWsQCIiogRjI09ENLv9AsAuU+wsEUmzSo5GVfs87XXlrl3vzwu4h+M+n2g8Au7hNFfD5mJPe32F1XZfYwld62eawrsAPJSQAolmIREpFJG/mV6Fya6LaCZhI09ENIuF9nC+BoAfgBfBGfqPq+r47o/XQI27tcbuqF27JHFVEkXmqF27xG2v2gMN1Izn/NC1/nEEr30vgn8Xro60vzkRxSQTwGdMLz6uQpRA43kOkoiIZhBV3SQiXwawWVUrJjiWW0TK3E0VF2YfsDI7Y+5id4LKJNqPt68t291UkeHrbS1X1XFfa6Fm/icishrAiar6fuKqJCIiSjzOyBMREVT1dxNt4sM0GK01dc7addyOjiaVs2btUqO1pg5AQyLGC612/1gixiIiIppMnJEnIqKEUtWAiFS4d1cuz1p6dGH2sqMHkl0TzTzuPVWF7pZtLr+jr4IrfhNNO04A37eIEVGCsJEnIqKoRCQfgDOeZklV221ZuVXOug2nZC06fFDSM8azkjiRJfV5xVm3odRorX1PVdvjOVdEbABy+Qw80eRRVQeAe5NdB9FMxlvriYgoIhE5DUAlgNviPVc9rkrDXt3lrN+4IPGV0WzmrN+4wLBXd6nP2D6O078GYKuInJrouoiIiKYKG3kiItqPiKSLyL0A1gI4GMADInJsPGOo6qCno77C1bil0O8a5B1glBB+12C6q3FLoaejvlxVB+M5V0SOA/AAgEMArBORe0WE1yYREaUcNvJERGRlFYB7AIzsB58F4DkRyY5znFqjtWa3o3oNF76jhHBUr1lq2KuaAeyM57zQtfscPtgCKw3Ba3xVQgskIiKaAmzkiYhoP6r6HoAHTeFjAdwf5zgeX19buXv3VvF0t+QkrECalTzdLTnu5gqbr7+jQlU9cZ7+IwDHmGI/D13rREREKYWNPBERRfItANtMsTtE5Lw4x2k2WmtqnbVrlyWoLpqlnDVrlhpttTUAmuM5T0TOB3C7KVwJ4NsJKo2IiGhKsZEnIiJLqmoAuBqAYTr0lIjMi2OcQMA5sNXdsmPI1bx1bkKLpFnD1bx1rntP1XDAORDXdnOha/UpU9gAcHXoGieiBBOROSLylOk1J9l1Ec0kbOSJiCgiVd0B4G5TeDGA/xMRiWOcTqOtttJVv3GB+rwxn0cEAAGvYXPVvbfQaKutVNWuWM8LXaO/A7DIdOguVa1KaJFEFC4LwOdNr6ykVkQ0w7CRJyKisTwC4A1T7DIEfzCLnd+7w22v2uvYua40UYXR7OCs27DQ3VrTDr93R5ynXgfgUlPs3wB+lZDCiIiIkoSNPBERRRW6jfl6AD2mQ4+IyCFxjOPwdjaVuxvLCnzDvRkJLZJmLN9wb4arcUu+t7OxXFUdsZ4XujZ/aQr3ALg+nlvziYiIpiPunUpERGNS1TYRuQnAC2HhfAB/EJGzVdUX41B1bnv14c6aNcvmrPp0U+IrpZnGWbNmqWGvaQJQH+s5ob3hn0XwGg33BVVtT2R9RGTJBeBnFjEiShA28kREFBNV/YeI/B7AjWHh0xBc3f5/YxzDKyJl7t2VS7OXH5uXufCQmGdYafbx7G3Ic++uVP9gZ5mqeuM49dsATjXFHlfVFxNYHhFFoKrDAL6R7DqIZjLeWk9ERPG4HUCDKfY9ETE3TdHsMew11Y7adUs04E9gaTSTaMAPR+26JUZrTRWAPbGeF7oWv2sK7wJwRyLrIyIiSiY28kREFLPQLMvVAMI78DQAz4pIQYxjaMAY3mrYqwbcTeUxb2NHs4u7qXyeYa8aCLiHt6qqxnJO6Bp8DsFrcoQfwDWha5eIiGhGYCNPRERxUdVN2P9W+kMA/CKOMXqM9vqtzl3vlwQ8Tn4volECHqfNuev9EqO1tkJVe+M49SEAB5ti3w9ds0RERDMGf3giIqLxuB/Ae6bYjSJyScwj+L3Vhr2qzVm73rzHN81yztr1i4w9O1qhgepYzxGRSwHcYApvAPCjhBZHREQ0DbCRJyKiuIVWqb8GgPl25cdFZHGMYzi93S1lrqbyHN9AZ2bCi6SU5BvozHQ1leV4e/aUq2pMq1yLyBIAj5nCQwA+F8eOCkRERCmDjTwREY2LqjYC+KopXAzgKRGJ9fvLLsNetctRs2ZpYqujVOWofneZYa/eheACdWMKXWtPInjthftq6BoloikmIgUi8mvTK6Z1VIgoNmzkiYhoIp4G8HdT7Dzs3+BbUlW/f7i33N2yzWe01vKHvFnOaK0tcLds8/iHe8tVNdYtDW5D8JoL9zyAZxJbHRHFIRvAl02v7KRWRDTDsJEnIqJxC60mfguANtOhH4vIMTGO0Wq01e5w1m1YzO3oZi8N+OGs27DIaK/boaqtsZwjIscCeMAUbgVwS6wr3RMREaUiNvJERDQhqtoD4POmcBaA50QkK6YxDGel217V69r1/vyEF0gpwVW/aYF7z45eNRzbYskXkWwEt5ozX2Ofj3OleyIiopTDRp6IiCZMVVdj/+3njkNwdftYzu/3tNeXuxo2Fwfcw2ljn0EzScA9nOZs3Fzk6dhVoar9MZ52P4BjTbEHVfWtBJdHRPFzA/iN6eVOakVEM4zwzjMiIkqE0Azp+xjdXLkBHKKq5lvvLc9PL1560ZxVF88vOP4TLZNVJ00/QxWvLh/c/GKnr6/tJVU1xsoP7YzQgNHP3G4HsCqW84mIiFIdZ+SJiCghVNUN4GoAI43UdgAnx9LEj5zv67WXu5rK0719bVwUaZbw9tpzXM0V6b6+topYm/DQNXUygB2hkAHgKjbxREQ0W7CRJyKihFHV7QDuQvA2+5ND7+PRaNhr6hzVa5Ylvjqajhw1a5cY9pqdAOLaKi50ba1C8Fq7S1V3jHEKERHRjJGe7AKIiGhmUdVfTuDcgIhUGHu2H+BuObooe/mxsT4vTSnI3bK9yNizwxVw9m9V1UC854fuAvnvSSiNiIhoWuOMPBERTSuq2mG01m531r1Xqj6vJLsemhzq84qz7r1So7V2m6p2JLseIiKiVMJGnoiIph31GdsMe9VeZ92GhcmuhSaHs27DQsNetVd9RryPXxAREc16vLWeiIimhIhkArgXgENV74uWq6pDIlLhatxyfvYBK7vT8op8U1IkTQm/oz/d1bhljmdvw79VdWisfBH5DoBcAPeqqmfyKySiiRCRfAD3mMLfV9XhZNRDNBNx+zkiIpp0InIkgGcBnAjAD+AMVd00xjmZ6UWl/1Vw0kWL55x4UfMUlElTZLDspQOHtrzU5uvveHmsxlxETgWwDkAagDIAV6vqzqmok4jGR0TmA+g0hReoalcy6iGaiXhrPRERTSoRKUZwf/kTQ6E0AM+GZmwiUlWPr7+j3N28VTxdu3Mnu06aGp6u3bnu5q3i6+8oj6GJL0DwF0BpodCJAN4PXVNERESzFht5IiKaVKraC+DnpvABAM6M4fTdRmtNjbN2zdLEV0bJ4Kxds9RorakB0BxD+pkAlptiPw9dU0RERLMWG3kiIpoK9wHYGPr/tQBOVdXXxzpJVQMB19BW956qIVdTOWdhU5yrqbzYvadqKOAa2qoxPNunqq8BOBXBawYA3gNw/2TWSEQJYQB42vQykloR0QzDxe6IiGjSqapPRK4BcCuA76iqM45zuyQ9c6uzfuPZWUuP7rdlZMW93zglX8Br2Jz1G+cbbTvXxPOcrKqWi8iJCP4y6FeqyoUPiaY5VR0EcF2y6yCayTgjT0REU0JVG1T1v+Np4vfxe6sMe027c+e60kkojaaAc+e6UsNe0w6/tyrec1XVqap3qGrDZNRGRESUatjIExHRtKeqDm9XU4WrqTzPN9Sdmex6KD6+oe5MV2NZrrerqVxVHcmuh4iIKNWxkSciomlBRDLGSKkz7NUNzpq1XPguxThr1i41WmsaAdRHy4vhGiAiIiKwkScioiQTkXQRuRfARhHJipSnqj7/YFeFa3el3+ioj7p1HU0fRkd9vmt3pd8/2FUe7fl2EckGsElE7hERruFDREQUBRt5IiJKGhE5FMA6APcAOAHBBc2i2WPYq6ucOzcs1oB/0uujidGAH87a9UsMe3UVAPsY6fcB+BCAewGsFZFDJrs+IiKiVCUx7P5CRESUcCIiCDbxp5sOnauqb0U5rzhryYpL55x6uT/30JO7J7VImhDnrvdLBjf+Lc1orXkh2t7vInIugDdN4Q0Azoxlmzoiml5EJA/AN0zhn3KNDKLEYSNPRERJIyLHAtgCIHwBu1YAx0Vt/GxpJ+Qfd945c8+5sd6Wmcvt6KahgMdp6/vP7w8bsdNHqAAAIABJREFU3vbmfzTgL4+UJyLFALYDWBwWNgCsUtXtk10nESWeiMwH0GkKL4hn60kiio631hMRUdKEGrVvmsJLADwamrGPcGKgxrDX2B016xZHzKGkctSsW2zYa+zQQE2knNDX+P8wuokHgG+yiSciIoqMjTwRESXbwwBWm2KXA7g20gmq6vL2tJS7m8uzvf0dERfIo+Tw9ndkuZvKsrw9LeWq6oqS+nkAnzHF3gTwy8mrjoiIKPWxkScioqRS1QCCDZ35VvpficjBUU5tMOw19dyObvoJbjdXuwtAQ6Sc0Nf2EVO4F8B1oWuCiFKXB8DzppcnqRURzTDc3oWIiJJOVdtE5GYEf9gbkQ/gDyLyYatty1TVLyIV7pZty7OWHT0ne+lRg1NWMEXktlfPcbdUGv7hnnJVtdxaILS93LMIfo3D3aSqbZNeJBFNKlUdQPDOKiKaJJyRJyKiaUFV/w7gSVP4dAD/E+WcVqO1Zoez7r1F3I5uYrx9bdn2317/7d0/ueivex655v7hHW/Fvf6ABvxw1r23yGitrRqjIf8WgNNMsSdU9YV4P5OIiGg2YiNPRETTydcANJpi94jIyZFOUK+70rBX9bjqNy2Y3NJmtu5//vgq/2DXKdBAdsDZf0zfW4/fGe8Yzrr3Fhr2qh71uisj5YjIKQC+Zwo3IPi1JyIiohiwkSciomlDVYcAXAMgfHo9DcBzImK+DXvknAHP3oZyZ8P7cwPu4bSpqHMm8vbaR82QBzzOuGbk/a7BdFfjlkJPe1156Lba/YS+hs8i+DXddyqAa1R1ON6aiYiIZis+I09ERNOKqr4nIj8EcE9Y+FAADwK42fKkgL/WsFcf7qhZs6TgQ59smYIyE8LTtTvXseOtQ729rYv9jv4S9XlyEfBlQWxeSc9w27IL+tKLSttzDj6xMfewU7snqw5H9TuL1GssDI+l5c/bFs8Yztp1iw17dQuA2ihpv0DwaxnuB6q6MZ7PIiIimu3YyBMR0XT0QwAXADglLHaTiLyqqi+ak1XVEJFyV1P5p7IPOC4no3hptC3PkspRu27hUNnLH/Z2NZ8eMBwHIoa744a3vgZJz+pMn1u6JfeIM98pOuOz0Zrl+GuqWbPSHMs9/LTXYz3f22vPcTWVp/v62spV1bDKEZFLAHzBFN4I4L64iiUiIiKIqia7BiIiov2IyKEAtgLICwv3ADhWVdst8m223KLzC064cEXRGZ/dNVV1xmqo8vVlgxufv9LX33EGJvhomy27oD7vqLP/VHzel7YkorbWR2+82zew94yR95KR3b7s9r/cIrbYnlToX/fHw4YqXq0OOPvfsNo6TkQWA9gGYF5YeBjA8aoacYs6IkpNIpIL4FZT+Neq6kxGPUQzEWfkiYhoWlLVXSJyG4Dfh4XnAXhSRD6hpt9Eq2pARCqMPTsOdO+uLMo+YGX/lBYcgd/Rn9759x9c6WmvuwzQhDzDH3APHTZU/sr3nLve3zTvgq/+NuegE3rHO5b6vOIb6jkuPJa1+IjXY23i3bsri9x7djgCzv6KCE28DcHdCOaZDt3GJp5oxsoD8BNT7CkAbOSJEoSL3RER0XT2JIB/mGIfB/AVq2RV3Wu01m5z1m9cqD6vTHp1Y3A1lRe3/f5LD3jad16RqCY+nH+w65TOv//gof61z60Y7xiD5S8fjICvYF9AxFN09udXx3Ku+rzirN+40NO2c7uq7o2Q9hUA55tiLyD4Qz0RERGNA2fkiYho2lJVFZGbAJwKYFHYoZ+KyH9UtWq/c3zGdsNefaizbsPCvKM+3DFlxZo4qt8t7Xnt4fvV5ymJmGRLc2TMXbwhs/TQrVlLVuzOWnp0d3pRqdvv6MvwdjbNcbdsX2a01R7j7dlzmnpcSyzH8HuLBjb8+T6/o+/H8y74yqZ463Q1bDk+/H160eJ1WYsPH4rlXGfd+lLDXtWpPsNyYTwROQb7z8q1AbjZfEcFERERxY6NPBERTWuq2iMi1wH4d1g4C8Et6U4xL66mqkMiUu5q3PLx7ANWdqflFfmmsl4AcO56vyRqE29LH8o+4Lg/z/vEbf9OLyjx7He4qNTIKCrtyj38tC4A5QCe6X3rseMd21dfHzAcB+0/oKYPV/77bknPuK/43FvK4qnV12sftdBd/rEfezWW8/yO/nRXY1mBZ2/jBqut40QkC8BzCH6twl2nqj3x1EhEKccDwPxvyX7/1hHR+PHWeiIimvZU9Q0AD5vCKxFc3d7KTsNe3eSoWbN0civbn2+4N6PnlQe/FamJt+UVbV9w+b1fWXjF/75s1cRHUvyxm7Yu+fKTd2QuOvxv1hmaPlTx6teHd7wV8/7vfkd/ut/Rf9S+2rLzGwtPu6IulnMd1e8uNezVjQB2Rki5D8BxpthDqvpmrPURUWpS1QFVvdD0Gkh2XUQzCRt5IiJKFd8EsMMUu1NEzjEnqqrXN7C33N1cAU9nU575+GTq/Ot3bwy4h817pQMA0gsXrlvyhUe/l3Pg8X3jGduWmRtYdO2Df8g5/LRHAOx/a3rAn9e7+nffDLiHY3oef3DzP46CBjJH3mctP/aVWM7zdDbluXdvhW9gb4Wqes3HReRjAO40hbcD+J9YxiciIqLo2MgTEVFKUFU3gKsx+vZMAfCMiMy1OGW30VZb69y5zvrZ8knQv+6PK7xduz9hdcyWW7Rj0XUP/9yWne+f6OcsuOTbb2YvP+5pq2NqOA7sfOGHl8Uyjrtlxwcz5rY0R/E5N70by3nOneuWGG21NQB2m4+JSDEAc20eAFeHvoZEREQ0QWzkiYgoZajqNuw/q7vEIgZV1YBrqMLdsmPQ1VhWPBX1DZW9/AUEf7kwmi3NVXLhHT9LRBM/YuFn73/Blle03eqYYa++3L2nqnCsMXz9bfsWussoWf6f9MIFY97q72osK3a37BgMuIa2Rliw7psIfk1GxVTVslYiIiKKHxt5IiJKNQ8BCN8e7RcAvmeVqKrdRntdpbN+04KA15jU73k9b/xmVcA9dJjVsewDjv9DzsEnjnuv90iKzrr2t4Dsv5ifBrL63vrdpdHO9XQ25QVcQ/seAZhz4kVjLnIX8Bo2Z/2mBUZ7XaWqdkdI+x6CX6MRq7H/+gZEREQ0AWzkiYgopahqAMB1CD4vf76q/nfUW7b93iqjtabNWbt2UcScBHDVb/yUVVyy8poXXPqdmJ49j1fByvPtmaWHvGx1zNPVfL5vqDvT6hgADJW9fCxCPwfY8uZuyz/uvNaxPs9Zu3aR0VrdBr/XvFbBPqrqVtU7ENw7fjuAz4e+ZkRERJQgbOSJiCjlqGorgJWxrICuqg5vV1O5q6k8N1pjOxHO+o0l/uHelVbHspcd/aqkZ0zanulzTr7sVURY+K7v7SdOj3Se0V63r96cg08cczbeN9Sd6Woqz/V2NZepqnOs/NDX5nhVbRsrl4hmFhHJEZFbTa+cZNdFNJOwkSciopQU5yxvvdFa0+CofndStqMbqnjtVFh9TxWbp+jsz6+ZjM8ckbfirL223KIqq2NGa+1pkc7zDew9HgAkLaO3+NybN471OaHt5uoB7Iq1Ns7EE81a+QB+ZXrlJ7UiohmGjTwREc14qurzD3aVu3dv8xkd9Qn/YdLb1XyiVTy9cOHGzPkHjDl7PVHZS4962yruH+5ZGfA49/te72osK1aPawkAZJYe+oYtMzdqw2101Oe7d2/z+Ye6K1R1/2fyiYiIaEqxkSciohlFRI4Qkb+IiLlhtxutNVXO2nWLNZCwxeOhAT/8zv4VVscySpZFfJY8kXIOO8VyRh4Bf+5w5RsHmsPD298cWa0+UHjaFf+ONrYG/HDWrltstNZUARj1HL2I5If+rI8YX+VEREQ0HmzkiYhoRpCgLwKoAHAFgAfDj6uqqsdZ6d5T1e9q2FySqM911q4rRcCfa3Usa8lRDYn6nGjyjvpIG2xpljP/hr36YHPMs7dxJQCkzVmwKeeQVT3RxnY1bC5x76nqV4+z0mK7uV8g+GddLiK3iMj+W+8R0WzkBfCu6eVNakVEMwwbeSIiminuA/BbACMLKt0kIheHJ6hqn6e9rsLVsHlewD2clogPde/Zsdz6iPjyjz23KRGfMRaxpcGWXdBodcw3sHeZOZZeVNqAtIz+vBVn/yvauAH3cJpr1/vzPO115araN+ozRT4N4Auht7kAHkXwa0BEs5yq9qvqR0yv/mTXRTSTpCe7ACIiogR5AsBtAPLCYneKyEujZpI1UO22Vx/u2LluccHKC/ZM9EP9Q92Ws/uSmb03La9o3/PkHX/6n8v8w70JW2zPlpE9uOi6h58ceZ+WO8cecPYfY84LGI796lt4xf++BOClsT7DsXPdYndrjR0aqAmPh2be7zSnI/g1ICIioknGRp6IiGYEVd0lIl8D8Hgo9BsA3zDfDq6qbhEpczdVXJh9wPFZGUWlxkQ+1+8aLLaKS1q6I/y9t3vPiVaN9nhJelYngCfD3jus8gIe17zxjO/t78hyN1Vk+Xr2lKmqO/yYqqqIfBzATwF8ORS+TVVjXtGeiIiIxo+31hMR0UzyBIDfAfiUqt4aZb/zRsNeXe+sWbPfbefxUp/Hcm9kScuwbKwni2RkWf+3+n3j2rvZWbNmmWGvrgNgecu+qjpV9VYAn0Lwz/xJqzwiIiJKPM7IExHRjBGafb8lhjy/iFS4W7Ytz1p2zJzspUcNjvtD/b5Mq/BUN/K2zBzLz1MNWNYXjXtPVaG7ZZvb7+grV9WoS/yr6isAXon3M4iIiGj8OCNPRESzkqq2GW07dzh3rl+kPu+4V1tXVevvpTbb1O63bkuz/rxI9UWgPq846zaUGm07d6hqe0JqIyIiooTijDwREc0aIiLhz8yrx1Vp2KsPde7atCDvyDP3jmvMtDTLLZXU5x21Jd2yrz77rfGMHyv1ui23wIPN5olnHGf9xgVGa023elyV4XHznx0RUSQikg3gSlP4z+b1Noho/DgjT0REs4KIHAJgnYh8dCSmqoOejvoyV+OWQr9rcFy/3Ja0DMvF8tTvs26sJ0nAY93Ii6TF3Mj7XYPprqaywtB2c/seNxCRcwCsDf0ZEhGNpQDBdTPCXwVJrYhohmEjT0REM5oEXQ9gK4DTATwjInPDUnYae6panDVrl4xnfFtm7oBVXP3e/PGMN17qNSw/TzKyYt672Vmzdolhr94NoHbf+SLFAJ4BcAaArSJyfWj7OSIiIkoSNvJERDTTXYTgavYjje5SAI+ONKOqavj628tczRVpnu6WuFd4T8sv7raKq9cY17Zv4xXwOC23wbNl5fbEcr6nuyXH1VyR5utrK1dVD7Bvv/hHAYz8kiMfwT/LixJQMhEREY0TG3kiIprpXgbwlil2BYBrwt43G/bqWmftuqXxDp5RsrzD8kDAV+Cs31gS73jjFXD2W972npY3N6YF65y165YarTU1AJrDwp8DcLkpdTWCf6ZERJH4AGwxvaZ2AVCiGY6NPBERzWiqGgBwHYA+06Ffi8iBIzkB12CFe88Oh3t3ZVE84+cdc04zgIDVMdeu9w+Lt97x8OxtyFOvsdDqWObCgy33gQ/nat46192yfTjgHNga+vOCiBwE4Fem1F4A143kEBFZUdU+VV1lepn/DSaiCWAjT0REM56q2gHcbAoXAPiDiKSFcjqN1upKZ93G0ni2o0svKPFIVl6L1TFPV/OUNPLDVW9H+pxA7oqzG6Kdqz6vuOo3LjDaarapaicAiEg6gD9g/8WpblHV1olXTERERBPBRp6IiGYFVX0ewNOm8JkAvrnvnd+3w2it2uusW18az9gZcxdVWMW93S1nxFvneLgbyyw/x5Zd0JBVethwtHMdO9eVuu1Ve+H37QgLfxPBxe3CPRX6MyRKCBE5VkTU4nV2smsjIpru2MgTEdFschuAJlPsXhFZBQCqOuzZ21jmathS4BvuzYh10OyDTthsFVeve1H/2mePGn+5Y/MNdWd6+9rOsjqWMW+ZZV37zh3uzXA3lhV4O5vKVXUYAETkZAD3mlIbEfyzI0qkEyxiiuAOE0REFAUbeSIimjVCe6N/DqOfaU8H8KyI5IXe17nt1Y3xbEdXdObVOyQja6/VMUft2vPGXXAM+t5+4nQE/FZ7yGvBSRe9He1cZ82apW57dSOAOgAQkXwAzwJIC0sLAPicqg4lqmaiEKtGvjH095SIiKJgI09ERLOKqq4HcJ8pfDiAB0PHvf7BznL37q3wdDbl7TeABbGlIXPhoW9aHfP1tn1ksOxfB06k5kh8w70Zrl3vf9bqWFp+8da8I8+0/OUCEFwgz727Uv2DneWq6g2FHwRgft7+h6q6IUElE4WzauQtH1MhIqLR2MgTEdFs9AMA75tiN4vIyP7oLYa9ptoRx6x88XlffAW2NMf+RzRtYP0fv6wB/7iLjaTrH/dfoV73Iqtj+ced/5dI52nAD0ft+iWGvaYaQAsAiMjFAG4ypW4C8MNE1Us0QkQEwEqLQ+VTXQslnohkicjlpldWsusimknYyBMR0awTmoG+BoC58f69iJSqqgaM4a2GfceAq7GsOJYxMxcc5MhaepTlYnAB1+CRnc9//78mWPYog2X/OtDTtvMyq2Np+fPKis66pjrSue6m8nmGfcdAwBjeqqoqIqUAHjelOQBcEzZbT5RIh2H/XREAzsjPFHMA/NX0mpPUiohmGDbyREQ0K6lqPYDbTeESAE+KiKhqj9FeX+ms3zg/4HHG9P1ywSXfflGy8pqtjrmbKm7oeeM3qyZWdZBz1/sl/e888T1A0/c7KDZj7sduejTSuQGP0+bc9X6J0V5fqao9oZnRJxH8bw/3NVXdlYh6iSxY3VYPsJEnIooJG3kiIprNfg/gRVPsAgBfBgD4vVVGa027s3a95e3rZrbsfH/RmVf9AmLz7H9U04YrXvufrpd+8tGJFDxU8ery7n8+8BP1ecyNNwAg57BTfhft2Xhn7fpFhr2qDX5vVSh0K4L/zeH+AeCJidRJNAarRr5dVSNeu0RE9AE28kRENGupqiL4XHiH6dDPROQoVXV6u5rLXE3lOb6BzsxYxpxz0sVNeUd9+GEEt9Eyf2K6s2bNHa2/u+V2d8v2onhqDbiH0/b+5bsX97756IORmviMkgNeW3DJty0X3QMA30BnpqupPMfb3VKuqk4ROQrAT01p7QBuDv3ZEE0Wq0aez8fPHH4A1aZX4hcKIZrFhN+niYhothORjwN43RTeCuBUAP60gpJPFJzwqYMLT/1MY6xjdj7//U+6GjZ/MfKH2twZ85b9J/fIs96ec/Il9baMrIBVmqP6nUVDlW+c7mnfeYF6jYWRhksvKl2z6IZfPxhpHAAY2Pj8wUPl/2r0D3W/iuC2e5uw/4JjH1fVN6L+xxFNkIj0ADCvP/FDVf1uMuohIko1bOSJiIgAiMjDAG4zhX+iqneLyNLsg064uOjMa/qyFh8e837qXf+4/zxn3XtfsnyWPZwtzWXLyt0jmTndYks3EPBnBHyeOeoeXqp+75iL7WWULH+99NpfPBqtiTfa6gr61z07191U/k9VtYvITwB8w5T2sKqa1w0gSigROQBAs8Why1T1hSkuh4goJbGRJyIiAiAiOQA2Azg6LKwAzgHwrmTlnl2w8oJVRR/+/E6xpcU8bv/6Px05uOn5O6PNpo+b2Fw5h578xIJLv/PvaGka8KP/3aePGKp8fbMazjUAPgLgLQASllYFYJWquhJeJ1EYEbkEgFXDfrCqNk11PUREqYiNPBERUYiIrERwf/nw5+HtAI4DgMzFR1xSeMpnkHv4aV3xjOsb6MzsevFHn/XsbfgUNJCIvZQ1rXDBe8Ufu/nx3MNO7R4r2Vn33vyBTc/D07bzBQSb920AloaleACcrKqVCaiNZgERORHARQDOBHAEgHkIXls9ALYDeAPAs6raaXHuDwB8xxTuV9W5k1o0EdEMwkaeiIgojIh8HfsvAPdnAFdBbMfnH3vux+Z+9IZdtuz8uBductur5/S/8+SFns6mj6rXXRp3cbY0R8bcxesLTvjUywUnXLg7llMC7uG0vrefOHR4++rV0EAlgD8B+H+mtK+r6s/jrodmHRG5GMA9AD4UQ7oTwM8A/EBVfWFj/AvAhabct1X1nIQVSkQ0w7GRJyIiCiMiNgBvInhLfbjPAXg+vXjJxXNWfbqk4PhPtEzkcwY3v3iwq6n8aF9f++EBY3hRwOOej4A/BxrIhIgPkmZIRmavLSuvI72gpDFryYqqOSdfWp2WV+Qbe/QPDG19bfng5n92+XrtLwG4HMAzppS3AJyvqhGfrycSkSUAHsf+WxXGYj2AC1V1IDRWGwDzlo4PquqdE6uSiGj2YCNPRERkIiJLEbw9OHyLuAEABwKYn3v46RcWfeS61oy5i93JqC9W3r627P53nlrirNvwCoAuBBcYKwxL6QNwnKrak1EfpQYRORXAiwAmss7DewiuzTAX+2/3CACfU9VnJzA+TSMikgXgXFN4taoayaiHaCbiPvJEREQmocb2lrBQO4DLVbUfQIPRWlPnrFm71Prs6cNZs3ap2169E0BDqPYrEPxvGXELm3iKRkTOBrAa0Zv4XQBeBvAcgNcAWD32cRqA7wM4McIY3EN+ZpkD4F+m15ykVkQ0w0TfDoeIiGiWUtW/isiFAPIB3KyqPaF4QEQq3C3blmctO6Ywe9nRA8mt1Jp7T1Whu2WbK+Dsrxi5bV5V3xCR4wD8DsCgqv4tuVXSdCYiRwL4J4A8i8ODAH4F4HGrleZF5GQE15o4Oyz83wDmW4zlArBzwgUTEc0ibOSJiIgiuwmAV03Poalquy0je7uzbsNpWYsOH5T0jGn1nJr6vOLcuX6R0Vq7QVVH3casqt0ichmAjCSVRylAROYiOItaZHH4DQDXq2pbpPNV9X0R+SiARxH8ewQEd4O40SJ9m6rGvXgkEdFsxlvriYiIIlBVj7mJ33fMZ2w37NVdzvqNC6a6rrE46zcuMFprOtVnbLc6rkGeqa6LUspvABxiEX8CwCejNfEjQneCfBHB5+OjqYi/PJrmAgg+YhH+4oKaRAnERp6IiGgcVHXQ01Ff4WrcUuh3DU6bO9z8jv50V+OWQk9HfbmqDia7Hko9InI5gCstDr0M4KZ4Zs9DzfxXx0jj8/EzjKr2qOqBpldPsusimknYyBMREcVJgm4GcJBhr2p2VK+ZNgvfOWrXLTXsVc0ADhGRm0VEkl0TpQ4RyQHwc4tDewFcO55tClW1DNGbdc7IExHFiY08ERFRHERkPoJbcf0fgMd8/R0t7uYKm6e7JSfJpcHT3ZLjbq6w+fo7WgA8hmCNL4ZqJorF7QCWWcS/E9r5YLzejhD3AdgxgXGJiGYlNvJEREQxEpFlCO4vf1EoNB/Ave7WmhpnTfJn5Z01a5a6W2tqENzmqyQUvgjA9lDtRBGF9v6+3eLQVgSfjZ+IygjxGlV1T3BsIqJZh408ERFR7OwANppin1TXYLZ7T9Wwq3nr3GQUBQCupvJi956qYXUNZgP4hOnwRgRrJ4rmKgBWizc+MJ5b6k0iPR/N5+OJiMaBjTwREVGMQivY3wRgZEu3TgCfUtWXjLbaSlf9xgUBrzHl31sDXsPmqt+0wGirrVTVlwD8F4Cu0OEOAF+ItPo+UZjPW8R6EXyUZKJcEeJ8Pp6IaBzYyBMREcVBVbsAXI/gCt7HquorAAC/d4fbXrXXWbdh4VTX5KzbsNBtr26D37sjVOO/ABwbqvE6Ve2e6pootYjIQgBnWRx6VlWNBHxEcYQ4G/kZSEQyReQjpldmsusimkmmzXY5REREqUJVXwfwuinmEJEyV+OWC7IPWJmRnl/snYpafMO9Ga7GLfnerqZ1quoIq2cvPniWn2gsn4D1BM9fEzR+iUVMEXz+nmaeQuy/wOECfHCnEBFNEGfkiYiIEqfesNc0TeXCd87qd5cZrTWNAOqn6jNpRjrDIjYIYFOCxi+1iDWo6mCCxicimlXYyBMRESWIqnr9g51l7t2V6tnbkDfZn+fZ25Dn2l3p9w90lqvqlNwBQDPWKRaxMlX1JWj8ky1ivK2eiGic2MgTEREliIgIgI+6Grec76hdt0QD/kn7LA34MVyzdom7qewCAB8NfTZR3ELXzqEWh7YlcPzTLA6xkZ+5FEC36cUFN4kSiM/IExERJYCIFAP4PwCfgSqGt69uz156VE/OIasibbs1Ia7GshLHjtVHQvVCABcCuFBEvqiqvZPxeTSjlQLIsYg3J2j8owFYbc3IRn6GCi2wOT/ZdRDNZJyRJyIimiARsQF4F8BnRmIBR99nh7a+fmjA40z499qAx2kb3vr6YQFH/5Vh4csBvBuqhSgeVgvRAUBfgsb/fxHi3EOeiGic+M2eiIhoglQ1AOCHpnC+q2HzZY6qdxcn+vOGd7yzxNW45RIA+aZDPwjVQhSPSOs5TPj5+NAvlqz2p29T1c6Jjk9ENFuxkSciIkoAVf0LgD+MDgaOHHjvLxf6BjoTtn+yt78ja3DjXz4JDRxpOvSMqiZqqzCaXdIixOckYOzzACyziPO2eiKiCWAjT0RElDhfBbA7POAf6r6g750nT03UB/S/89Rp/qGeC0zh5tBnE41HpC3grLaMi1lokbt7IxzmbfVERBPARp6IiChBVHUAwDUAwm9vT3PWbfics37TvImO76zbWOKsf+8ajJ5BDQC4hvtx0wT0R4ifMMFxrwYQ6ZdYnJEnIpoANvJEREQJpKrrAPxoVDDgX9j75m9umsh2dBrwo/fN396EgH+B6dD9qrp+3AMTAe0AXBbxs0QkezwDikgRgAeipLCRn8FEJENEVpleGcmui2gmYSNPRESUeN8HsCU84B/qOb37nz8+d7wDdr34wHn+4R7zXtybAfzveMckAgBV9cH6VvdCAFfEO15ogbunASyJkNKnqs3xjksppQjA+6ZXUVIrIpph2MgTERElmKp6Ebyc4dVzAAAH90lEQVSt2Bked9ZvvMHVsLk43vFcDZuLXbs2XW8KOxG8pd47/kqJ9lkbIX6/iBTGOoiIpAF4DMBFUdI4G09ENEFs5ImIiCaBqtYBuGN0MJDf/erDX4/nFnsN+NH96kPfgAbMW83dHvoMokR4KkJ8CYAXRCR3rAFEpBTAvwDcMEYqG3kiogliI09ERDR5HgPwUngg4Ow/pvNv90abrRyl82/3XBxwDhxtCv8TwOMJqI8IAKCqOwGsjnD4HABbROSC0G3zo4jIEhH5LoAaAOE7KryH0Qs/jmAjPzs4TS8iSiBR1WTXQERENGOJyHwA2wEsDAt6511w2235x53XGu3coco3lva+/sjDgIYvEtUB4DhV7ZqUgmnWEpEVCD4rH22Bu04AWwF0A8gBcASAFQDElFcN4L8BvG4xxtGqWj3hgikliMhKVa1Mdh1EMw1n5ImIiCZRqOG+3hTM6P3P43f7XYPpkc7zuwbT+95+/G5TEw8A17OJp8mgqjUAvjFG2gIA5wO4CsAlAI7C/k38ZgAfBnCwxflOADsnVimlitDjFv8J/S8RJRAbeSIiokmmqq8B+PWomOE4sPOv91wV6ZzOv95ztRrOA0zhX6mq1QwnUUKo6q8A3DnO0wMAHgFwlqp2A1hlkbNNVce/DyOlmrsAFGPsXxARUZzYyBMREU2NbyD4DPE+no76y/rWPHOMObHv3aeP8XTUX2oKVyP4QzHRpFLVBxF81j3WmXMF8AqAVap6m6oaobhVI8/n42eJ0Cz8l0Jvv8RZeaLE4jPyREREU0REPgRgE4B9t8tLemZX6ed+flvmgoMcAODpbMrr+MOdj6jPUxJ2qhfAyaq6dWorptlMRDIAfBLAxQBORnCdh7kI3h7fDqAKwLsA/mm1L7yILMf+k0Z9qjowiWXTNCEiD2L0zh0Pqup47/YgIhM28kRERFNIRO4C8OPwWHrRoncX3/ibB33DPZl7//ydr/oHOs42nXaXqv506qokIhq/0Ox7E0YvnOgCcLCqdiSnKqKZhY08ERHRFBKRNAS3+fqI6YjXYmE7AHgbwLmqarWNFxHRtCMifwBwjcWhP6jqtVNdD9FMxEaeiIhoionIMgS3pCscI9UBYIWq7pn8qoiIJk5Evgjgt1FSvqSqj05VPUQzFRt5IiKiJLC6xd6CH8CJVnswh/anD9evqt4In1WC0VuEDaiqJ0LuPIx+rnkwbPEyc24xgLQYc+cCCN9ub0hV3RFyixC2jgCAYVV1RcgtBJAZFnKoqjPGXKeqOiLkzgGQFRZyqepwhNwCjL6F2K2qQxFy8xHcf32EoaqDEXLzAOSGhTyRni8XkVwAeTHm5gDIDwt5VbU/Qm42gIKwkE9V+yLkZgGYExbyq2pvjLkBVe2JkJuJ0b/00tCq+Fa5GQCKMDrZcrtGEUlH8Jn/WHLTEFx9PVy3WvwgLSI2APNM4R6ru2pERACUmMK9kVb2t/h736eqvhhzJ/3fCBFZCaAc0RfUDgA4gXvLE00MV60nIiJKjqNjyEnD6MWiwjUD6Ax7HR9lnBpT7ulRcstMuedGyV1ryr0oSu4bptwro+S+aMq9IUruH025t0bJfdyUG21LrF+acu+JkvuAKfeBKLn3mHJ/GSX3G6bcx6Pk3mrK/WOU3BtMuS9Gyb3SlPtGlNyLTLlro+Sea8oti5J7uim3Jkru8abc5ii5R5hyO6PkLrPIzY2QO88i19zYj8i1yF0WpQ5z7hFRcptNuVPxb8S3MHZ/YQvlEdEEsJEnIiKaYqEZu8/EmH55KJ+IaNoK/Ttl3jYzkkv57xrRxPAvEBER0dTLQeTZPLNcjL4Vm4hoOjoAox+fiSY9lE9E48RGnoiIaOq5ENyLOxbOUD4R0XT21TjzvzIpVRDNElzsjoiIKAlE5GkAsWzD9LSqXmdxPhe7Axe7C8vlYnfgYndj5E7avxEI/jma940fC/eVJ5oANvJERERJEFrdeQui34rqA3ASV3cmoulMRB5E5IU5o3lQVe9MdD1EswEbeSIioiQRkc8CeAbWzbwPwLWq+qeprYqIKHYiUor4Z+NHcFaeaJz4jDwREVGShJr0kwA8jQ+emXeG3p/EJp6IUsBdGF8TDwQfM4m2DSQRRcAZeSIiomkg9FxtDoLPYu/3LC0R0XQzwdn4EZyVJxoHzsgTERFNA6oaUFUHm3giSiETmY0fwVl5onHgjDwREREREcUlQbPxIzgrTxSnaCvlEhERERERWbkOgOWWgRMY74EEjkc0o3FGnoiIiIiIiCiF8Bl5IiIiIiIiohTCRp6IiIiIiIgohbCRJyIiIiIiIkohbOSJiIiIiIiIUggbeSIiIiIiIqIUwkaeiIiIiIiIKIWwkSciIiIiIiJKIWzkiYiIiIiIiFIIG3kiIiIiIiKiFMJGnoiIiIiIiCiFsJEnIiIiIiIiSiFs5ImIiIiIiIhSCBt5IiIiIiIiohTCRp6IiIiIiIgohbCRJyIiIiIiIkohbOSJiIiIiIiIUggbeSIiIiIiIqIUwkaeiIiIiIiIKIWwkSciIiIiIiJKIWzkiYiIiIiIiFIIG3kiIiIiIiKiFMJGnoiIiIiIiCiFsJEnIiIiIiIiSiFs5ImIiIiIiIhSCBt5IiIiIiIiohTCRp6IiIiIiIgohbCRJyIiIiIiIkohbOSJiIiIiIiIUggbeSIiIiIiIqIUwkaeiIiIiIiIKIWwkSciIiIiIiJKIf8fkUt8mOdl5tQAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 1200x800 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "%%time\n",
    "coordinate = Koch_generate(3,2,np.pi/3,-1,2)\n",
    "\n",
    "# Extract all coordinates\n",
    "pos_x = []\n",
    "pos_y = []\n",
    "for i in range(len(coordinate)):\n",
    "    pos_x.append(coordinate[i][0])\n",
    "    pos_y.append(coordinate[i][1])\n",
    "\n",
    "dmd0 = 11/27 - 1/3\n",
    "# fill the polygons\n",
    "plt.figure(dpi=200)\n",
    "plt.rcParams.update({'font.size': 18})\n",
    "plt.fill(pos_x[3:14], pos_y[3:14], edgecolor='black', lw=0.5, alpha = 0.3)\n",
    "#plt.scatter(pos_x[8],pos_y[8]+0.1,marker='o',color=\"red\")\n",
    "\n",
    "plt.plot([pos_x[8], pos_x[12]+dmd0],[pos_y[8], pos_y[12]], color='black', ls='-.')\n",
    "plt.plot([pos_x[8], pos_x[4]-dmd0],[pos_y[8], pos_y[4]], color='black', ls='-.')\n",
    "plt.plot([pos_x[12]+dmd0, pos_x[4]-dmd0],[pos_y[12], pos_y[4]], color='black', ls='-.')\n",
    "#plt.fill([pos_x[8], pos_x[12]+dmd0, pos_x[4]-dmd0,], [pos_y[8], pos_y[12], pos_y[12]], edgecolor='black', lw=2)\n",
    "\n",
    "plt.plot([pos_x[12]+dmd0, pos_x[12]+dmd0],[pos_y[8], pos_y[4]],'^k:',color='black')\n",
    "plt.text(pos_x[12]+dmd0,(pos_y[4]+pos_y[8])/2,r\"$h_{\\Theta,g-1}$\",size='large')\n",
    "plt.plot([pos_x[8], pos_x[12]+dmd0],[pos_y[8], pos_y[8]],'.k:', color='black')\n",
    "plt.text((pos_x[8]+pos_x[12]+dmd0)/2,pos_y[8]+0.01,r\"$d$\",size='large')\n",
    "\n",
    "plt.plot([pos_x[9], pos_x[10]],[pos_y[9], pos_y[10]],'.k:', color='black')\n",
    "plt.text((pos_x[9]+pos_x[10])/2-0.02,pos_y[9]+0.03,r\"$\\ell_{\\Theta,g}$\",size='large')\n",
    "plt.plot([pos_x[8], pos_x[12]],[pos_y[12], pos_y[12]],'vk:',color='black')\n",
    "plt.text((pos_x[8]+pos_x[12])/2,pos_y[12]+0.01,r\"$d_0$\",size='large')\n",
    "\n",
    "plt.text((pos_x[7]+pos_x[9])/2-0.03,pos_y[8]+0.05,r\"$\\Theta^\\prime$\",size='large')\n",
    "plt.text(pos_x[6]+0.03,pos_y[6]+0.01,r\"$\\Theta$\",size='large')\n",
    "\n",
    "\n",
    "plt.axis('off')\n",
    "plt.axis('scaled')\n",
    "plt.show\n",
    "plt.savefig('tri1app.pdf')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.6666666666666666 0.2222222222222222 0.5773502691896257 0.33333333333333326\n",
      "0.07407407407407407\n"
     ]
    }
   ],
   "source": [
    "L = 2\n",
    "a = np.pi/3\n",
    "g = 2\n",
    "r = 2 * (1+np.sin(a/2))\n",
    "l1 = L / r\n",
    "l2 = l1 / r\n",
    "h = np.cos(a/2) * l1\n",
    "d0 = np.sin(a/2) * l1\n",
    "print(l1,l2,h,d0)\n",
    "\n",
    "d = (h*d0+2*l2**2*np.sin(a/2)*np.cos(a/2))/h\n",
    "print(d-d0) ## = 11/27 - 1/3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def hg(L,t,g):\n",
    "    return (L*np.cos(t/2))/(2*(1+np.sin(t/2)))**g\n",
    "\n",
    "def Tlogp(t):\n",
    "    return 2*np.log(2*(1+np.sin(t*0.5)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1.5515652547615972e-05\n",
      "0.0009074658826696655\n",
      "1.0759471910241996e-06\n",
      "0.06415002990995843\n",
      "0.19245008972987526\n"
     ]
    }
   ],
   "source": [
    "print(hg(2,np.pi*2/5,10))\n",
    "\n",
    "print(hg(2,np.pi*3/4,5))\n",
    "print(hg(2,np.pi*3/4,10))\n",
    "\n",
    "print(hg(2,np.pi/3,3))\n",
    "print(hg(2,np.pi/3,2))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 73,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 900x600 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import itertools\n",
    "\n",
    "xv = np.linspace(0,np.pi-0.04,100)\n",
    "\n",
    "plt.figure(figsize=(9,6), dpi=100)\n",
    "plt.rcParams.update({'font.size': 20})\n",
    "plt.xlabel(r\"$\\Theta$\")\n",
    "plt.ylabel(r\"$h_{\\Theta,g}$\")\n",
    "plt.yscale('log')\n",
    "plt.xlim(0,np.pi-0.04)\n",
    "\n",
    "tick_pos= [0, np.pi/5, np.pi/4, np.pi/3, np.pi*2/5, np.pi/2, np.pi*3/5, np.pi*3/4]\n",
    "labels = ['$0$', r'$\\frac{\\pi}{5}$', r'$\\frac{\\pi}{4}$', r'$\\frac{\\pi}{3}$', r'$\\frac{2\\pi}{5}$', r'$\\frac{\\pi}{2}$', r'$\\frac{3\\pi}{5}$', r'$\\frac{3\\pi}{4}$']\n",
    "plt.xticks(tick_pos, labels)\n",
    "\n",
    "marker = itertools.cycle(('x', '+', '.', '^', 'v', 'd'))\n",
    "for i in range(5,11):\n",
    "    yv = hg(2,xv,i)\n",
    "    plt.scatter(xv,yv,label=r\"$g =$\"+str(i), marker=next(marker))\n",
    "\n",
    "#for i in range(len(angles)):\n",
    "    #plt.vlines(angles[i],1e-7,1e-1)\n",
    "#for j in range(3):\n",
    "#    xp = angles[i]\n",
    "#    yp = 10**(j-5)\n",
    "    #plt.scatter(xp,yp,marker='.',color='black')\n",
    "\n",
    "plt.ylim(1e-7,1e-1)\n",
    "plt.grid()\n",
    "plt.legend(ncol=2,loc='lower left')\n",
    "plt.show\n",
    "plt.savefig('hgangle.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 75,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 900x600 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "angles = [np.pi/5, np.pi/4, np.pi/3, np.pi*2/5, np.pi/2, np.pi*3/5, np.pi*3/4]\n",
    "comrat = [6.8, 7.76, 9.0, 10.0, 11.5, 13.2, 14.5]\n",
    "\n",
    "Tana = np.zeros(len(angles))\n",
    "for i in range(len(angles)):\n",
    "    Tana[i] = Tlogp(angles[i])\n",
    "\n",
    "#plt.figure(dpi=150)\n",
    "plt.figure(figsize=(9,6), dpi=100)\n",
    "plt.rcParams.update({'font.size': 20})\n",
    "plt.xlabel(r'$\\Theta$')\n",
    "plt.ylabel(r\"$\\Delta T_\\Theta$\")\n",
    "\n",
    "tick_pos= [0, np.pi/5, np.pi/4, np.pi/3, np.pi*2/5, np.pi/2, np.pi*3/5, np.pi*3/4]\n",
    "#labels = ['$0$', r'$\\pi/5$', r'$\\pi/4$', r'$\\pi/3$', r'$2\\pi/5$', r'$\\pi/2$', r'$3\\pi/5$', r'$3\\pi/4$']\n",
    "labels = ['$0$', r'$\\frac{\\pi}{5}$', r'$\\frac{\\pi}{4}$', r'$\\frac{\\pi}{3}$', r'$\\frac{2\\pi}{5}$', r'$\\frac{\\pi}{2}$', r'$\\frac{3\\pi}{5}$', r'$\\frac{3\\pi}{4}$']\n",
    "plt.xticks(tick_pos, labels)\n",
    "\n",
    "#plt.plot(angles,np.log(comrat),'D', fmt=\"o\", label='Num.')\n",
    "plt.errorbar(angles,np.log(comrat),0,marker='D', fmt=\"o\",label=\"Num.\")\n",
    "plt.plot(angles,Tana,'-',label='Eq. (12)')\n",
    "plt.legend(loc='upper center',ncol=2)\n",
    "\n",
    "\n",
    "\n",
    "plt.twinx()\n",
    "plt.plot(angles,np.log(comrat)/Tana-1,'o--',label='Rel. Error',color=\"gray\")\n",
    "plt.gca().set_yticklabels([f'{x:.1%}' for x in plt.gca().get_yticks()]) \n",
    "plt.legend(loc='lower center')\n",
    "#plt.yticks(plt.yticks()[0], ['{:,.000%}'.format(x) for x in plt.yticks()[0]])\n",
    "\n",
    "\n",
    "\n",
    "plt.show\n",
    "\n",
    "plt.savefig('TlogPvalid.pdf')"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "$$ h = 2\\ell (1+\\sin(\\alpha/2)) \\cos(\\alpha/2) \\qquad d_0 = 2\\ell (1+\\sin(\\alpha/2)) \\sin(\\alpha/2) $$\n",
    "$$ d = d_0 + \\frac{2\\ell^2}{h} \\sin(\\alpha/2) \\cos(\\alpha/2) $$\n",
    "$$ d = \\ell_0 \\sin\\frac{\\alpha}{2} ( 1 + \\frac{1}{2} \\sum_{n=1}^\\infty \\frac{1}{(1+\\sin\\frac{\\alpha}{2})^{2n}}) = \\ell_0 (\\sin \\frac{\\alpha}{2} + \\frac{1}{4+ 2 \\sin\\frac{\\alpha}{2}})$$\n",
    "$$ \\frac{\\theta}{2} = \\frac{\\pi}{2} - \\arctan(h/d) = \\arctan(d/h) $$\n",
    "$$ \\bar\\alpha \\simeq \\frac{\\pi}{2\\theta} = \\frac{\\pi}{2\\pi - 4\\arctan(h/d)} $$\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [],
   "source": [
    "def agaire(a,nmax):\n",
    "    #return np.pi/(2*np.pi + 4 * np.arctan((4*np.cos(a*0.5)*(1+np.sin(a*0.5))**2)/(-4+4*np.cos(a)-9*np.sin(a*0.5)+np.sin(a*1.5))))\n",
    "    d = 2\n",
    "    r = 1 + np.sin(a*0.5)\n",
    "    for i in range(1,1+nmax):\n",
    "        d += 1/r**(2*i)\n",
    "    d *= 0.5 * np.sin(a*0.5)\n",
    "    return np.pi/( 2*np.pi - 4 * np.arctan(np.cos(a*0.5) / d) )\n",
    "\n",
    "def arcaire(a):\n",
    "    return np.pi/(np.pi + a - np.cos(a*0.5)/(np.cos(0.25*(np.pi-a))**2))\n",
    "\n",
    "def arctri(a):\n",
    "    return 0.5 * np.pi / (a + (np.sin(a*0.5) * np.cos(a*0.5)) / ( (1+np.sin(a*0.5))**2 ))\n",
    "\n",
    "def arc2(a):\n",
    "    return 0.5 * np.pi / (a + (2*np.sin(a))/(1+2*np.sin(a*0.5))**2 )\n",
    "\n",
    "\n",
    "def tri2d0(a):\n",
    "    #hl1 = (np.cos(a*0.5) + 2*np.sin(a)) / (1+2*np.sin(a*0.5))\n",
    "    hl1 = np.cos(a*0.5) * (1+ 2* np.sin(a*0.5))\n",
    "    thetaeff = 2 * np.arctan( 0.5*np.sin(a)/hl1**2 + 2*(1+np.sin(a*0.5)) * (hl1 - np.cos(a*0.5)) / hl1**2 - (hl1-np.cos(a*0.5))**2 / (hl1**2 * np.tan(a)) )\n",
    "    return 0.5 * np.pi / thetaeff\n",
    "\n",
    "def arcr1(r,a): ## r/l1 \\in (1, 2\\cos(0.25*(\\pi-\\alpha)))\n",
    "    hl1 = np.cos(0.5*a)\n",
    "    St = r**2\n",
    "    thetaeff = 2 * np.arccos (hl1/r) - 2 * np.cos(a*0.5)/r * np.sqrt(1- (hl1/r)**2) + np.sin(a)/r**2\n",
    "    return 0.5 * np.pi / thetaeff\n",
    "\n",
    "def circle3(r,a):\n",
    "    thetaeff = a + 2 * np.sin(a) / r**2\n",
    "    return 0.5 * np.pi / thetaeff\n",
    "\n",
    "def tri0eql(a):\n",
    "    S = np.sin(a)*(1+0.5/(1+np.sin(a*0.5))**2)\n",
    "    if (S<=1):\n",
    "        thetaeff = np.arcsin(S) \n",
    "    else:\n",
    "        thetaeff = np.pi\n",
    "    if (a==np.pi):\n",
    "        thetaeff = np.pi\n",
    "    return 0.5 * np.pi / thetaeff\n",
    "\n",
    "def tri3P18(a):\n",
    "    h = np.cos(a*0.5) * (2 + 2 * np.sin(a*0.5))\n",
    "    thetaeff = 2 * np.arctan(np.sin(a)/h**2 + np.tan(a*0.5))\n",
    "    return 0.5 * np.pi / thetaeff\n",
    "\n",
    "def innbtri(a,nmax):\n",
    "    d = 2\n",
    "    r = 1 + np.sin(a*0.5)\n",
    "    for i in range(1,1+nmax):\n",
    "        d += 1/r**(2*i)\n",
    "    d *= 0.5 * np.sin(a*0.5)\n",
    "    aeff = np.arctan(d/np.cos(a*0.5))\n",
    "    aext = 2*np.pi - aeff\n",
    "    return np.pi/( 2 * aext )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.2803286609292666\n",
      "0.32103056190176604\n",
      "0.3360770006230584\n",
      "0.4460153229702796\n"
     ]
    }
   ],
   "source": [
    "print(innbtri(np.pi/3,500))\n",
    "\n",
    "print(np.pi / ( 2 * (2*np.pi - 2 * np.arctan((13/6)/(np.sqrt(27)/2))) ))\n",
    "\n",
    "print(np.pi / ( 2 * (2*np.pi - 2 * np.arctan((3/10)/(1/np.sqrt(12)))) ))\n",
    "\n",
    "print(np.pi / ( 2 * (2*np.pi - 2 * np.arctan((1/2)/(np.sqrt(3)/18))) ))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "metadata": {},
   "outputs": [],
   "source": [
    "angles = [np.pi/5, np.pi/4, np.pi/3, np.pi*2/5, np.pi/2, np.pi*3/5, np.pi*3/4, np.pi]\n",
    "alpham = [1.89, 1.58, 1.31, 1.10, 0.90, 0.76, 0.63, 0.5]\n",
    "lowbound = [1.82, 1.48, 1.20, 1.02, 0.85, 0.73, 0.62, 0.5]\n",
    "uppbound = [1.96, 1.68, 1.42, 1.18, 0.95, 0.79, 0.64, 0.5]\n",
    "\n",
    "alphaguess = np.zeros(len(alpham))\n",
    "ag0 = np.zeros(len(alpham))\n",
    "ag1 = np.zeros(len(alpham))\n",
    "ag2 = np.zeros(len(alpham))\n",
    "ag3 = np.zeros(len(alpham))\n",
    "yerb= np.zeros(len(alpham))\n",
    "\n",
    "for i in range(len(alpham)):\n",
    "    #alphaguess[i] = agaire(angles[i])\n",
    "    #alphaguess[i] = arcaire(angles[i])\n",
    "    #alphaguess[i] = arctri(angles[i])\n",
    "    #alphaguess[i] = arc2(angles[i])\n",
    "    alphaguess[i] = tri2d0(angles[i])\n",
    "    #alphaguess[i] = tri0eql(angles[i])\n",
    "    #alphaguess[i] = tri3P18(angles[i])\n",
    "    ag0[i] = agaire(angles[i],0)\n",
    "    ag1[i] = agaire(angles[i],1)\n",
    "    ag2[i] = agaire(angles[i],2)\n",
    "    ag3[i] = agaire(angles[i],3)\n",
    "\n",
    "    yerb[i] = 0.5 * (uppbound[i] - lowbound[i])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 78,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<function matplotlib.pyplot.show(*args, **kw)>"
      ]
     },
     "execution_count": 78,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 900x600 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#plt.figure(dpi=120)\n",
    "plt.figure(figsize=(9,6), dpi=100)\n",
    "tick_pos= [0, np.pi/5, np.pi/4, np.pi/3, np.pi*2/5, np.pi/2, np.pi*3/5, np.pi*3/4, np.pi]\n",
    "#labels = ['$0$', r'$\\pi/5$', r'$\\pi/4$', r'$\\pi/3$', r'$2\\pi/5$', r'$\\pi/2$', r'$3\\pi/5$', r'$3\\pi/4$', r'$\\pi$']\n",
    "labels = ['$0$', r'$\\frac{\\pi}{5}$', r'$\\frac{\\pi}{4}$', r'$\\frac{\\pi}{3}$', r'$\\frac{2\\pi}{5}$', r'$\\frac{\\pi}{2}$', r'$\\frac{3\\pi}{5}$', r'$\\frac{3\\pi}{4}$', r'$\\pi$']\n",
    "plt.xlabel(r\"$\\Theta$\")\n",
    "plt.ylabel(r\"$\\alpha_{\\Theta,g}(t)$\")\n",
    "plt.plot(angles,alpham,'o',label=\"Mean\")\n",
    "plt.plot(angles,lowbound,'.',label=\"Low\")\n",
    "plt.plot(angles,uppbound,'.',label=\"Upp\")\n",
    "plt.xticks(tick_pos, labels)\n",
    "#plt.plot(angles,alphaguess,'--',label=\"TEST\")\n",
    "#plt.plot(angles,ag0,label=r\"$n = 0$\")\n",
    "plt.plot(angles,ag1,label=\"Ana.\")\n",
    "plt.plot(angles,ag2,label=r\"$n = 2$\")\n",
    "#plt.plot(angles,ag3,label=r\"$n = 3$\")\n",
    "plt.legend()\n",
    "plt.show"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 80,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 900x600 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#plt.figure(dpi=120)\n",
    "plt.figure(figsize=(9,6), dpi=100)\n",
    "plt.rcParams.update({'font.size': 20})\n",
    "tick_pos= [0, np.pi/5, np.pi/4, np.pi/3, np.pi*2/5, np.pi/2, np.pi*3/5, np.pi*3/4, np.pi]\n",
    "#labels = ['$0$', r'$\\pi/5$', r'$\\pi/4$', r'$\\pi/3$', r'$2\\pi/5$', r'$\\pi/2$', r'$3\\pi/5$', r'$3\\pi/4$', r'$\\pi$']\n",
    "labels = ['$0$', r'$\\frac{\\pi}{5}$', r'$\\frac{\\pi}{4}$', r'$\\frac{\\pi}{3}$', r'$\\frac{2\\pi}{5}$', r'$\\frac{\\pi}{2}$', r'$\\frac{3\\pi}{5}$', r'$\\frac{3\\pi}{4}$', r'$\\pi$']\n",
    "plt.xlabel(r\"$\\Theta$\")\n",
    "plt.ylabel(r\"$\\bar{\\alpha}_{\\Theta}$\")\n",
    "\n",
    "plt.xticks(tick_pos, labels)\n",
    "\n",
    "plt.errorbar(angles,alpham,yerb,marker='D', fmt=\"o\",label=\"Num.\")\n",
    "plt.plot(angles,ag1,'-',label=\"Eq. (13)\")\n",
    "#plt.plot(angles,lowbound,'.',label=\"Low\")\n",
    "#plt.plot(angles,uppbound,'.',label=\"Upp\")\n",
    "plt.plot(angles,yerb*10,'-^',label=\"amp\")\n",
    "plt.legend(loc='upper right',ncol=3)\n",
    "\n",
    "\n",
    "plt.twinx()\n",
    "plt.plot(angles,alpham/ag1 - 1,'o--',label=\"Rel. Error\",color='gray')\n",
    "plt.gca().set_yticklabels([f'{x:.1%}' for x in plt.gca().get_yticks()]) \n",
    "plt.legend(loc='lower center')\n",
    "\n",
    "plt.show\n",
    "plt.savefig(\"alphameanv.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([-0.04369135, -0.03131854,  0.02496493,  0.00329872, -0.00965053,\n",
       "       -0.02417928, -0.02067098,  0.        ])"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "alpham/ag1 - 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<function matplotlib.pyplot.show(*args, **kw)>"
      ]
     },
     "execution_count": 57,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAycAAAIuCAYAAACl0XfVAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAPYQAAD2EBqD+naQAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjMsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+AADFEAAAgAElEQVR4nOzdd3hUZd7G8e+TBgGS0Hso0hQFBFdE6UTQVVcWRJS29oIriCwKrAVFRdEVRVbBVV8RFlEQxF1xFUwA6dIEFKUoPdIhCSSBkDzvHycJA6RnJmeS3J/rmoszM8+c84uGYe55mrHWIiIiIiIi4rYAtwsQEREREREBhRMREREREfETCiciIiIiIuIXFE5ERERERMQvKJyIiIiIiIhfUDgRERERERG/oHAiIiIiIiJ+QeFERERERET8QpDbBcg5xhgD1AYS3K5FRERERMTLwoBYm8Mu8Aon/qU2sM/tIkREREREfKQusD+7JxVO/EsCwN69ewkPD3e7FhERERERr4iPjycyMhJyGSGkcOKHwsPDFU5EREREpNTRhHgREREREfELCiciIiIiIuIXFE5ERERERMQvlIhwYoxpY4z5uzHmf8aYvcaY08aYk8aYbcaYqcaYjj645p3GmG+MMb8bY5KNMbuMMdONMe28fS0RERERkdLA5LDMcLFgjFkCdMpD0+nA/dbaM4W8XllgNnBLNk3SgOestS8U4NzhQFxcXJwmxIuIiIhIiREfH09ERARAhLU2Prt2JaHnpE76n7HARKAP0Ba4FhjOuXWUBwFTvXC9DzgXTBYBf06/3n3Arzj/TccaY+73wrVEREREREqNktBz8iUwDZhjrU3N4vmqwHKgafpDnay1Swt4rc7A4vS7/wV6eV4z/VrrgHrAceASa+2JfJxfPSciIiIiUuKUmp4Ta+0t1tpZWQWT9OePAH/zeKhPIS73ZPqfqcAjF14z/Voj0+9WwulNERERERGRPCj24SSPFnscNyrICYwxFYCo9LsLrbX7smk6F8hIg70Lci0RERERkdKotISTEI/jtAKeoy1QJv14SXaN0ifcr8p4jTEmuIDXExEREREpVYLcLqCIdPY4/qWA57gsH+f4BeiB89+3CbClgNeUXFhrSUlJIS2toJlTRERERLITEBBAUFAQAQFF06dR4sOJMSYAGOXx0KwCnirS4zi7IV0Z9l7wuizDiTGmDOd6YwDCClZa6ZOamsqRI0dISEggJSXF7XJERERESqyAgADKlStHeHh4xqR2nynx4QR4HGdIFsDn1tq1BTyPZ3A4mUvbUx7HFXJoNxoYU8B6Sq3U1FT27t3L6dOniYiIoEKFCgQGBmKMcbs0ERERkRLDWktaWhrJycmcPHmS2NhYkpKSqFGjhs8+d5XocJK+9O8r6XcPAYMLcbqyHse5beR42uM4NId2LwMTPO6HkXuvTKl35MgRTp8+Tb169QgNzek/r4iIiIgUVvny5alSpQrHjx/nwIEDhISEULlyZZ9cq8SGE2PM5cDnOD/jaaCvtfZgIU6Z7HEckm0rh+dQraTsGllrT+MRZPTNf+6stSQkJBAREaFgIiIiIlKEKlWqxKlTpzhx4gSVKlXyyWfXErlalzGmIbAAZ6+RVKCftTbbFbbyKMHjOKehWgDlPY5zGwLmP9LS4Eyi21XkKCUlhZSUFCpUyO1/gYiIiIh4W0REBKdPn+bs2bM+OX+JCyfGmNrAt0BtwAL3Wms/98KpPYdb1c2lrefk+b3ZtvIn+9fB+1Gw4Gm3K8lRxqpcgYGBLlciIiIiUvoEBTkDr1JTs9z/vNBKVDgxxlQFFgKXpD80xFo7zUun91xx69Jc2mY8fxbY4aXr+1ZKEsSuh3VT4fA2t6vJlYbAiYiIiBQ9X38GKzHhxBgTAXwDNE9/aJS19m0vXmIN5ybCd86ukTEmBGiX8Zr0TRn9X4MO0PSPYFPh2+fcrkZERERESqESEU6MMeWA+UCb9IdestaO9+Y1rLUJQHT63euNMdkN7eoNhKcfe2M4WdHp/jyYQNg6H3avcLsaERERESllin04Se+p+Bxon/7QRGttvidOGGPuNsbY9Ntz2TT7R/qfQcDbxpjzJj6kDyvLCEUngPfzW4erqjWDNn9xjhc8Dda6W4+IiIgUqcQzZ2kwaj4NRs0n8YxvJjyL5KTYhxNgJtAj/TgG+MAYc0UOt6YFvZC1Ngb4JP3urcBCY8ytxpg/GGPuAVYB9dKfH2WtPV7QaxW1jDejq5dfjQ0u70yQ/2mu22WJiIiISClSEsJJb4/jbsAmYHMOtwWFvN69wFfpx12BL3Dmo/wf0AhIA5631r5byOu44jAVSWk3xLnz7fNw9nTOLxApxlJSUmjWrBnGGD799FO3y8nRrFmzMMbQtGlTzpwpHlPZRERE8qskhJMiZa1NstbeDAzAWRnsEM5E+b3Ax0AHa+1z7lVYeGeveQQq1IQTu2FN8RqZJt61ePFijDH5ug0bNsztsvNs0qRJbNu2jcsuu4zbb789yzZ79+5lzpw5jBo1im7duhEeHp75sz733HN5us7atWt5/fXXufPOO2nZsiW1atWiTJkyhIWF0axZM+666y4WLVqU4zn69OlD8+bN2b59O5MmTcrvjypykWXLlp33d/e7777L9TUXvieEhYWRmJj7/lhJSUlERESc99rFixfnen7PW2hoKJGRkdxyyy28//77JCcnX3whkRxc+Pt155135vqau+++O7O9FI1iH06stSaftwbZnGeqR5vn8nDdj621Pay1Nay1Zay19ay1A6y1K739Mxa5kPLQ9e/O8ZJXIanYjE4TybOTJ0/y8ssvA/Dss88SEHDx2+Hu3bupV68effr0Yfz48SxatIiEhISL2uVm2LBhjBgxgk8//ZTNmzdz4MABzpw5w8mTJ9m2bRvTpk2jW7du9O3bN9sPXAEBATz11FMAvPzyywWqQ8TTtGnTcryfFydPnmTevHm5tvviiy+Ij4/P9/k9JScns2/fPubPn88DDzzAlVdeybZt/r/0vfivWbNmsXnzZrfLkAsU+3AiPtJ6IFS7DJJPwNLX3a5G/MDgwYPZvHlzrrdRo0a5XWqeTJ48mSNHjhAZGUnfvn2zbGM9FoUwxtC4cWM6deqU72uVKVOGzp07M3r0aKZNm8aCBQtYt24dX3/9NePHj6dhw4YAzJ49m7vvvjvb89xxxx3UqVOHo0ePMmXKlHzXIZLh9OnTzJ49G4AKFSoAzu9fUlJSns9RtmxZAKZPn55r24w2Ga/Jiwvfc1avXs27777LZZddBsDWrVu58cYb81WziCdrLWPGjHG7DLmAwolkLSAQuo91jle/C8d3u1uPuK569epcccUVud5q1qzpdqm5Sk1N5Z///CcA/fr1y7LXBCAsLIwXX3yRb775hqNHj7J9+3aef/75fF/vm2++YfHixYwbN45BgwbRvXt32rRpww033MCTTz7JTz/9xLXXXguQ2buSlcDAQO644w4A3n77bZ/tzisl3xdffMGJEycAmDhxIgDx8fF88cUXeT7HrbfeCsDChQs5cOBAtu0OHTrEggXOdM+ePXvm+fwXvue0bduWBx98kHXr1tG2bVsAdu7cyQcffJDnc4pkqFq1KgCff/4569evd7ka8aRwItlr0h0adoLUMxDzgtvViHjNwoUL2bNnDwADBw7Mtl2VKlV46qmn6NGjB5UqVSrw9YKCgnJ8PjQ0lMceeyzzfk5j/wcMGAA4Q86+/fbbAtckpdtHH30EQPPmzbn33ntp3tzZvzg/Q7t69OhBzZo1SU1NZebMmdm2mzlzJmfPnqVGjRp07969cIXj/H156aWXMu//73//K/Q5pfR57LHHKFOmDIB6T/yMwolkzxjo8SJgYPNs2K9vFqRwVq5cSZ8+fahZsyZly5alYcOGPPjgg2zduhWALl26YIyhS5cuPq1j1qxZADRp0oQWLVr49Fp5Vb58+czjnCb6tmnTJnMYmL+vMCb+ybMnIyOcZ4TeBQsWcPDgwTydJzAwkH79+gE5D+3KCDz9+/cnMDAw23b50a5du8zj3bvVs+8rkxf/6nYJPlO3bl0efPBBAL788ktWr16d73M0aNAAY0yOw3Hh3KT6Bg0aXPTcrl27MifcT506FYC5c+fSo0cPqlevTvny5WnVqhWTJk0iJSUl83XWWj7++GO6dOlC9erVKVeuHG3atGHKlCnnDUkujhRO5CLnvRnVagUtnWEkLHhGGzNKgb3++ut06NCBOXPmcPDgQU6fPs2uXbt47733uOqqq4r028+MlbE8P+C4zfOb50svvTTHttdccw1AlqsdieRmxowZnD17FmNMZigZMGAAxhhSU1OZMWNGns81aNAgADZs2MBPP/100fNbtmzJHDKT0dYbPHsjNbzRuzw/A0yK2cFb0dtdrMa3Ro8eTWhoKOAsjOIPHnnkEW677TYWLlzI4cOHSUxMZNOmTQwdOpQ777yT1NRUTp8+Td++fRkwYABLlizh8OHDJCUlsWHDBgYPHsxDDz3k9o9RKAonAuTyZtTtaQgsA7uXwbavXahOirs5c+YwYsQI0tLSiIiIYNy4caxYsYIVK1bw4osvEhgYSP/+/YmNjfV5Lfv27WPXrl0AXH311T6/XnbS0tI4ePAgMTEx9OrVi48//hiAZs2accMNN+T4Ws/x9vv37/d5raXNytiV9JzXk5WxxX/xxaxkDOnq2LEj9eo5+wbXr1+fDh06APkb2tW6dWuuuOIKIOvek4zHLr/8clq3bl2ouj1t2rQp87h27dpeO29p91b0dibF7DjvsQkLt5XYgFKrVi0GDx4MOL2Gy5Ytc7WeKVOmMHnyZG666Sbmzp3LunXrmDdvXuYXUnPnzuXDDz/kiSee4LPPPqN///58+eWXrFu3jk8++STzi6333nuPr78uvp/Xch4ILaVCdm9GAEOjmkDFSGg3GJa/CQufhcbdIVC/OqXNoUOH+PHHH3Nt16xZM4KDgzPvnzlzhiFDnI09IyIiWLlyZeZqOwDXXnstPXv2pH379mzf7vt/AFesWJF57M0PS3nVoEGDbIeh1K9fnzlz5uQ6R+Wqq67KPF6xYkW2e7RI/llrmbh+Ir/F/cbE9RNpV6tdidrfYPPmzWzcuBG4eL7VwIEDWbp0KRs3bmTz5s15HvI4aNAgRo4cyYwZMxg3blzmAhPW2sxeGG/2mgCMGzcu89jXw0BLi7eit2f+23+h8z4TlDCjRo3i3Xff5dSpUzz77LPExMS4Vsvq1asZNmwYb7zxRuZjbdq0oXv37lx++eXs2rWL0aNHc/ToUd58883z5iq2adOGzp0707RpUxISEpg8eTI33nijGz9GoannpJTL7c0o89uSjsMhtDIc2QYb8r8WfpGzFs6cKvm3IhxmN3nyZFq0aJHr7cJv8ufNm8fvv/8OwDPPPHNeMMlwxRVXZO7h4Wv79u3LPK5evXqRXDM3QUFBjB07lk2bNnH55Zfn2t6zbs+fpySy1pKYklhkt0V7FvHTUWd40k9Hf2LRnkVFdu2iGCee0WtSpkyZi0Jt3759MycIZ7TLiwEDBhAQEMC+fftYsmRJ5uOLFy9m7969BAQEZA4fK4ykpCRWrlzJrbfemrmqWHh4OA8//HChz13a5fRZIENJ7UGpVq0ajz76KOAM+c1tQ1xfioyM5NVXX73o8XLlynHXXXcBcOTIEa655przgkmGmjVr0qtXLwCWLl3q22J9SF9/l2J5fTOC9G9LOo+Er0fCopehxe1QJqwoyiyYlEQYVwq6+v8e62ya6ccyVpQyxmS+uWblnnvuYdSoUT7/gHb48OHM48KswFVQCxYs4MyZM6SlpXH06FGWL1/O5MmTefHFF9m+fTvvvPNO5r4T2alcuXLmsefPUxIlnU3imo+vce36jy2++AOAr6zuv5pyweV8dv7U1NTM4YM333wzFStWPO/5ihUrctNNN/H555/z8ccfM378+DxNYK9Tpw5du3YlOjqa6dOn07VrV+DckK4uXbpQt27dfNf7/PPP57h0d3h4OHPmzKFatWr5Preck5fPAhlKag/KE088wTvvvENCQgLPPPOMa8O7evfufd7IA08tW7bMPM5YUj4rrVq1AuD48eOcOHHior/nxYF6Tkqp/L4ZvRW9Hf5wL1S+BE4dghWTfFyh+JsxY8Zgrc31duFqJBl7djRs2DBzXfmsVKtWLcuVTLzt2LFjmcduhJOmTZtyxRVX0LJlS7p27crTTz/Njz/+SKtWrZg+fTrt27fPdfd3z7qPHj3q65KlhFiwYEFmL2Z2S2hnPP7777/na6nqv/zlLwB89tlnJCUlkZSUxJw5cwDvD+mKjIxkyJAhbN68meuvv96r5y6N3sjjZ4GCti8OqlSpwrBhwwBYvnw533zzjSt1NG3aNNvnPENGXtvl9m+Jv1LPSSlVkDejoVFNIGoMzL7LCSdX3QPhtXxUYSEFl3N6FUo6H37L6i3Hjx8H8jaEqkaNGuzcudOn9XjuUJ2UlERYmPs9gJUqVeKjjz6iefPmbNq0iZdffvm8MfUX8twRO2OlmZIqNCiU1f3zv8Rnfllrueebe9h6fCtpNi3z8QATQLNKzfjwhg99PvckNMi3/y8zJrpXrFiRm2++Ocs2GT0qJ06cYNq0abkuzpChd+/eDB48mISEBL744gustcTHxxMaGsptt91WoHoHDx7MI488knm/bNmyVKlSxZUvFUqyx7s3zfOXlRntS6Lhw4czadIkTpw4wbPPPpvn331vKlcu+3/TPTcLzmu74rqSncJJKVXgN6PmPaFuW9j3PSweB7f6aQ+KMX4/3Km0yBimlZcPdkUx5t5zCMixY8f8IpwAXHbZZTRp0oTt27fz2Wef5RhOPHt/SvqQFmOMT4c6ZVi+fzk/H/v5osfTbBo/H/uZHw7/QPs67X1eh6947v5+4sSJzLklOZk3bx4JCQl5+jtSoUIFevXqxYwZM5g+fXrm3+U///nPBf47lrFDvPhWxhCtvHwmGN69aYkb0pWhYsWKDB8+nGeffZbvv/+eL7/8kltuucXtskolDesqpYZGNWF4Hr/9OO/NKHNjRmDDv+HQxf+Yi3jKmB+Rl43dDh065Otyzvswn9Gr4y8yasttUznPukt6OCkK1lombZiEIesAbTBM2jCpWG9sNmvWrPN63PIiMTGRzz77LM/tM4Z2LViwgIULFwLeH9IlvpGXzwQlOZhkGDZsGFWqVAGcfU9y+zuf0UuRlpaWY7tTp055p8BSQj0npVhevi3J8s2o3jVw2Z/g5/86SwsPmO3LMqWYa9GiBatWrWLnzp0cPXo0843/QocPH87cf8TX9WTYtm0bV155pc+vmVcZK53lNiF+27Zzf2f9ZYf74iwlLYUDpw5gyfqDiMVy4NQBUtJSCAkMKeLqvCNjSFetWrWYMGFCru1HjhzJnj17mDZtGvfcc0+erhEVFUWtWrUy57XUqFGDHj16FLxoKVI5fSYoDcEEICwsjCeeeIJRo0axYcMG5s2bl2t7yP2Lrq1bt3qtxtJA4aSUK/Cb0fXPw9b/wfYF8NsSuKSzL8uUYuz666/nvffew1rLtGnTePzxx7NsN3Xq1CL5ZvoPf/gDoaGhJCUlsWbNGvr27evza+bFmjVrMntMcgsca9asAZz5Jp57nkjBhASG8Mktn3As+Vi2bSqXrVxsg8nOnTszVx+67bbbuPPOO3N9zdq1a3n99ddZsmQJe/bsydysMSeBgYEMGjSIiRMnAs7k+rys9iX+Y2hUE1JS087b+6y0BJMMjz76KBMmTODQoUOMGTMmx/2wGjZsyKZNm1i/fj3W2iyHL//444+ZC8NI3mhYlzA0qglDujU+77Fc34yqNHJW7wJY8DTk0qUppdef//xnatVyFk544YUXsvwGacuWLbz00ku5nqtLly4YYzDGFLiXJSQkJHOH9e+//75A58iP77//nvXr1+fYZv/+/ects5zbUJiMuq+55hpCQornB2Z/U7N8TZpXaZ7trWb5mm6XWGCec0D69OmTp9dktLPWZrnze3bGjx9PcnIyycnJ/OMf/8h/seK6wV0aZR4P6da4VAUTgPLlyzNy5EjAWW3yq6++yrZt587OF7OxsbHMnDnzoucTEhK49957fVNoAT333HOZ/45OnTrV7XKypJ4TAZw3o4xvSvL8ZtR5JGz8BA5sgs2zoVX2625L8ZfXHeJDQ0Np1OjcP24hISFMmjSJPn36cPz4cdq1a8fIkSPp0qUL1loWL17M+PHjATInhPvazTffzJIlS/j+++9znfD79ddfc+DAgcz7v/zyS+bxDz/8cN6be4UKFS768LdlyxbuuecerrvuOv70pz9x5ZVXZs4T2b9/P4sWLeLDDz8kLi4OcHqachpGk5CQkNlzkt2KSyKeMsJF9erV6dixY55ec80111C3bl327dvH9OnTi2yTVPEvnkGlNBk8eDD/+Mc/+P333zly5Ei27QYOHMhzzz1HfHw89913Hzt27OCGG27AGMPatWuZMGEC+/fvp3Xr1mzYsKEIf4LiTeFELpLnN6PyVaHDMIgeCzEvOCt5BZfN/XVSLE2ePJnJkyfn2q5Vq1b88MMP5z1222238dprrzFy5EhOnDjB6NGjz3u+XLlyzJ49m1dffbVIwkn//v0ZPXo0ycnJfP7555kTebPyyiuvnLfrtacvvvgicwUkgPr162f7zfSKFStYsWJFjnXdfffdvP322+ctBXmhuXPnkpycTGBgIP369cvxfCLLly9nxw7ni6devXrl+LvlyRhD7969eeutt9i6dSurV6/mmmvc2wxTpCiFhoby97//nSFDhuTYrlq1arz//vv069eP5ORkxowZw5gxYzKfL1u2LNOmTWP+/PkKJ/mgYV1SOO0egfA6ELcXVk9xuxrxYyNGjGDp0qX07t2b6tWrU6ZMGerXr8+9997L2rVruemmm4qsljp16tCzZ08AZsyY4dNr3XHHHXzzzTeMHDmSjh07cskll1ChQgVCQkKoWrUq1157LSNGjGDjxo18+OGHOa5fD2Tu8H3rrbdSp04dn9YuxV/GRHgg3/uNeLb3PI9IafDAAw8QGRmZa7vbb7+dFStW0KtXL6pVq0ZISAiRkZHcddddrF27lttvv70Iqi1ZTHFeGrGkMcaEA3FxcXGEh4cX6bUTz5yl+bPOjqhbxt5AuZB8dKr98DHMGwxlIuCxH6BcZR9VCcnJyezcuZOGDRuet5melAxdunRhyZIldO7cmcWLF/v0WqtWreLaa68lMDCQHTt2FMnu9IW1e/duGjVqRGpqKsuWLaN9++K774aI+KdCfR6QUqGgn8Xi4+OJiIgAiLDWxmfXTj0nUngt74AaLeB0HCx51e1qRPKkXbt2/PGPfyQ1NZWXX37Z7XLyZNy4caSmptKjRw8FExERKZEUTqTwAgKhx1jneM37cOw3d+sRyaPx48cTGBjIhx9+yJ49e9wuJ0f79u1j6tSpBAQE8Oqr+hJARERKJvXViXc06gaNouDXaPj2eej7kdsVieSqRYsWTJ06lR07duR5Lwe37Nmzh9GjR3PJJZfQqlUrt8sRERHxCYUT8Z7uY+HXGNgyD/augcir3a5IJFcDBw50u4Q8ue6667juuuvcLkNESrhyIUHsekXLlIt7NKxLvKfmFXDlAOd4wdOgxRZEREREJB/UcyKAF78p6fYU/DgH9q6CX76Ey/5U+HNKqeHrFbpERETEv6nnRLwrvDZc+1fneOEYSE1xtx4RERERKTYUTsT72j8G5arCsV9h3VS3qxERERGRYkLhRLyvbDh0GeUcL34FkrPdZ0dEREREJJPCifjGVXdDlcaQeASWv+l2NSIiIiJSDCiciG8EBsP1zzvHK9+GuP1ePb3VSmAiIiIiRc7Xn8EUTsR3Lr0Z6l0LZ5Nh0UteOWVAgPMrm5aW5pXziYiIiEjepaamAuc+k3mbwon4jjHQ40Xn+IeP4cDmQp8yKCiIgIAAkpOTC30uEREREcmfxMREAgMDCQ4O9sn5FU7Et+r+AS7vBVhY+GyhTxcQEEC5cuU4efJk4WsTERERkTyz1hIfH09YWBjGGJ9cQ+FEfC9qDAQEw68xsCO60KcLDw8nMTGR48ePe6E4EREREcmNtZbY2FhSUlKIiIjw2XW0Q7z4XuWG0PYBWPWO03tySRcICCzw6SIiIkhKSuLAgQOcOnWKiIgIgoKCfJbgRUREREojay2pqakkJiYSHx9PSkoKdevWpVy5cj67psKJFI1OT8CGGXDwR9j4CbQeUKjT1ahRg5CQEE6cOMG+ffu8VKSIiIiIXCgwMJCwsDAiIiJ8GkwAjJZk9R/GmHAgLi4ujvDwcLfL8b7lE52ek7DaMGQdhBT+l9tay9mzZzNXjhARERER7wkICCA4OLjQI1Ti4+MzhoNFWGuz3aFbPSdSdNo+BN+/D3F7nCFenUYU+pTGGIKDg322YoSIiIiIFB1NiJeiE1wWop5xjpe9CScPu1uPiIiIiPgVhRMpWlf0gVqt4EwCLBnvdjUiIiIi4kcUTqRoBQSc25hx3YdwZIe79YiIiIiI31A4kaLXsBM0uQHSzsK3Y9yuRkRERET8hMKJuKP7WDAB8MuXsHul29WIiIiIiB9QOBF3VL8UWg9yjhc+A1rSWkRERKTUUzgR93T9OwSXh31rYMs8t6sREREREZcpnIh7wmrCdUOc42+fh7Nn3K1HRERERFylcCLuum4IVKgBx3fC2g/crkZEREREXKRwIu4qUwG6jHaOl4yHpBPu1iMiIiIirlE4Efe1HgRVm0HScVg2we1qRERERMQlCifivsAgZ2lhgFVT4MQed+sREREREVconIh/aHoDNOgIqach5kW3qxERERERFyiciH8wBnq84Bxv+hRif3C3HhEREREpcgon4j9qt4YWtzvH2phRREREpNRROBH/0u0ZCAyBnd/B9oUAJJ45S4NR82kwaj6JZ866XKCIiIiI+IrCifiXSvXhmoec44XPQqrCiIiIiEhpoXAi/qfj3yC0Ehz+GX6Y4XY1IiIiIlJEFE7E/4RWgk5POseLxsGZU+7WIyIiIiJFQuFE/NPV90OlBnDyAEGr33G7GhERER+LZiUAACAASURBVBEpAgon4p+CQiBqDADBqyZRjRMuFyQiIiIivqZwIv7r8l5Q5w+YlFMMC5rjdjUiIiIi4mMKJ+K/jIEezm7xdwQuopHZ73JBIiIiIuJLCifi3+pfy9mmNxFk0hgVNNPtakRERETEhxROxO+ldH2WszaA7oHrCfg12u1yRERERMRHFE7E79kqTZie2h2AMvPugwM/ulyRiIiIiPiCwokUC6+c7cfqtEsxpxPg37fBiT1ulyQiIiIiXqZwIsXCaUJ44MzfSKt2GZw8ANN7Q+Ixt8sSERERES9SOJFiI57ynL5zFoTXhaPb4eO+cCbR7bJERERExEsUTqRYsWG1YdBcKFsR9q2Bz+6B1LNulyUiIiIiXqBwIsXK5MW/QrVm0H8WBJWFbV/Dl8PAWrdLExEREZFCUjgRvzd58a+Zx5NidvBW9Haodw30+RBMAGyYDovGuVihiIiIiHiDwon4tbeitzMpZsd5j01YuM0JKJfeBDdPcB787lVY874LFYqIiIiItwS5XYBIdt6K3s6EhduyfC7j8aFR98DJg7D4ZZg/AirUgMv+VJRlioiIiIiXqOdE/FJOwSRDZg9K55Fw1d2Ahc/ug90ri6RGEREREfEuhRPxO3kJJhkmLNzGWzE74KbXodnNkHoaZt4Bh372cZUiIiIi4m0KJ+J33shjMDmvfWAQ9PkAIq+B5DhnF/m4fT6qUERERER8QeFE/M7j3ZsWrH1wKPT7BKo2g/j9TkBJOu6DCkVERETEFxROxO8MjWrC8DwGlOHdmzI0qsm5B8pVhoFzIKw2HP4FZvaDlCQfVSoiIiIi3qRwIn4pLwHlomCSoWKkE1DKRMCelTDnfkhL9VGlIiIiIuItCifit3IKKNkGkww1mkO/mRBYBn75Eub/TbvIi4iIiPg5hRPxa0OjmjCkW+PzHss1mGRo0B5uew8wsO5D+O413xQpIiIiIl6hcCJ+b3CXRpnHQ7o1zlswydC8J9yUHkoWvQTrPvJydSIiIiLiLSUinBhjqhtjbjHGjDXG/M8Yc8QYY9NvU714nec8zpvbrYu3rivneAaVPGv7AHQc4Rx/OQy2/s+7RYmIiIiIVwS5XYCXHHS7APFz3Z6Gkwdgw79h9j1w138gsq3bVYmIiIiIh5ISTjztBX4Gevj4Oi1yeX6nj68v+WEM3DIRTh6G7d/Ax33h3gVQLX97qoiIiIiI75SUcDIWWAOssdYeNMY0wMfhwFr7oy/PLz4QGAS3fwgf3Qr718K/e8N9CyG8ltuViYiIiAglZM6JtXaMtfZLa62Gd0nOQspD/1lQpTHE7U3fRf6E21WJiIiICCUknIjkS/kqMHAuVKgBh36CTwZASrLbVYmIiIiUegonUjpVqg8DPoOQMNi9DD5/ULvIi4iIiLhM4aSAjDELjTFHjTFnjDGHjDGLjTGjjDGV3K5N8qhWS7hzBgQEw5Yv4OtR2kVeRERExEUKJwV3PVAZCAaqAZ2Bl4HfjDE983ICY0wZY0x4xg0I81m1krVLOkPvd53j7/8Fy95wtx4RERGRUkzhJP82Ay8AfwKuAtoBdwEL0p+vCMwxxvwxD+caDcR53PZ5vVrJ3RW3wY2vOMfRz8OGGe7WIyIiIlJKKZzkz5vW2pbW2mfTVwdbb61dba2dZq29AXg4vV0g8L4xJjSX870MRHjc6vqudMlRu8HQ/jHn+D9DYPtCd+sRERERKYUUTvLBWpvjmrPW2neB99Pv1gZ659L+tLU2PuMGJHinUimQqOeg5Z1gU2HWX2DfOrcrEhERESlVFE68712P486uVSH5FxAAPf8JjaIgJRE+vh2O/up2VSIiIiKlhsKJ923xOK7jWhVSMIHB0Hca1G4NiUdhei9I0N6eIiIiIkVB4cT7jNsFlDTlQoLY9crN7HrlZsqFBPn+gmUqQP/ZUKkhnNgNM/pAcrzvrysiIiJSyimceF9zj+NY16qQwqlQDQbNhfLV4MAm+HQgnD3jdlUiIiIiJZrCifc95HG8xLUqpPAqXwIDZkNwedi5BOYNhrQ0t6sSERERKbEUTtIZY+42xtj023NZPN/CGNM4l3M8BNyXfvcA8Ln3K5UiVbs13DEdAoLgx89g4TNuVyQiIiJSYhXBAH7fM8Z0ADyDQ1WP48bGmLs921trpxbgMlfh7F2yCPgfzmaMR3H+G14KDAS6p7dNBR6y1p4qwHXE3zSOgp7vwOcPwsp/QlhNuG6I21WJiIiIlDglIpwA9+Ps0p6V9uk3T1MLeJ1A4Pr0W3aOAvdZa/9TwGuIP2p1B5w86PScLHgaKtSAln3drkpERESkRCkp4aQofIUzZOtaoDVQA6iCszrXMWAj8DUwNX1DRSlprhsCCQdg1dvO/JPyVaFRN7erEhERESkxjLXW7RoknTEmHIiLi4sjPDzc7XIkK2lpMPd++HEOhFSAu+dD7SvdrkpERETEr8XHxxMREQEQkdMX+ZoQL5IfAQHw58nQsBOcOensgXLsN7erEhERESkRFE5E8iuoDNwxA2q0gFOH4d+3wcnDblclIiIiUuwpnIgURNlwGPgZVKzn9Jx8fDucPul2VSIiIiLFmsKJSEGF1YSBn0O5KhC7AWb9BVJT3K5KREREpNhSOBEpjKqNof8sCC4Hv0bDF4+CjxaZSDxzlgaj5tNg1HwSz5z1yTVERERE3KRwIlJYdf8At38EJhA2fQLfPud2RSIiIiLFksKJiDc07QG3TnKOl78Jqya7W4+IiIhIMaRwIuItrQdA1LPO8dejnb1QRERERCTPFE5EvKnDcGj7IGDh84fhtyVuVyQiIiJSbCiciHiTMXDjK9C8J6SegU8GwIHNblclIiIiUiwonIh4W0Ag9PoX1G8PZxLg333g+G63qxIRERHxewonIr4QXBbu/BiqN4eTB5xd5E8ddbsqEREREb+mcCLiK6EVYeAcCK8LR7fDx33hzCm3qxIRERHxWwonIr4UXhsGzYWyFWH/Wph9D6RqA0URERGRrCiciPhatWbOLvJBZWH7N/DlYz7bRV5ERESkOFM4ESkK9a6BPh+CCYAN/4ZFL7ldkYiIiIjfUTgRKSqX3gS3vOEcf/cafP+eu/WIiIiI+BmFE5GidNXd0GW0c/zVE7DlP66WIyIiIuJPFE5EilrnkU5IwcKc+2HXcrcrEhEREfELCiciRc0YuOl1aHYzpJ6Gmf3g4Ba3qxIRERFxncKJiBsCg6DPBxB5DZyOczZpjNvndlUiIiIirlI4EXFLcCj0+wSqNoOEWJjeGxKP5emlkxf/6uPiRERERIqewomIm8pVdnaRD6sNR7Y6Q7xSkrJs6hlIJsXs4K3o7UVVpYiIiEiRUDgRcVvFSCeglImAvavgs/su2kX+rejtTIrZcd5jExZuU0ARERGREkXhRMQf1GgO/WZCYBnYOh+++lvmLvJvRW9nwsJtWb5MAUVERERKEoUTEX/RoD3c9j5gYN1UWPJqjsEkgwKKiIiIlBQKJyL+pPmtcNNrALz17c+5BpMMCigiIiJSEiiciPibtg9AxxG8cbZPvl72Rh6DjIiIiIi/UjgR8UfdnubxyPz1hDzevamPihEREREpGgonIv7IGIY+PITh1Tfkqfnw7k0ZGtXEx0WJiIiI+JbCiYi/Cgxi6KOPM7zS8hybKZiIiIhISaFwIuLPQsoz9NG/MTwsOsunFUxERESkJFE4EfF35asw9JHHeDz0q/MeVjARERGRkkbhRKQ4qFSfB+99gL8Gfo7B8njEdwxt5XZRIiIiIt6lcCJSTNgaV7A27VLWl3mIx05PgXc7wbqPMneSFxERESnuFE5EipHV9jJuPP0KqfU7Qkoi/HcozBoEicfcLk1ERESk0BRORIqZg1TmdP+50H0sBATBz/+Fye1h53dulyYiIiJSKAonIsWRCYD2j8H930LlRpAQCx/dCt8+B6kpblcnIiIiUiAKJyLFWe3W8NB30HoQYGHZG/BBDzj6q9uViYiIiOSbwolIcVemAvT8J9z+EZSNgNj1MKUjbJihyfIiIiJSrCiciJQUl/8ZBq+A+h0g5RR88Qh8dg8kHXe7MhEREZE8UTgRKUki6sJd/4Fuz4AJhJ8+h8kdYPcKtysTERERyZXCiUhJExAInUbAfQuhUkOI3wdTb4aYFzVZXkRERPyawolISVX3Knh4KbTqDzYNvnsNPvwjHNvpdmUiIiIiWVI4ESnJyoRBr8lw2wdQJgL2rXEmy2/81O3KRERERC6icCJSGrToA4OXQWQ7OJMAnz8Ic+6H5Di3KxMRERHJpHAiUlpUrAd3z4cuf3cmy2+eDVM6wJ7VblcmIiIiAiiciJQugUHQZSTc+7UTVk7sceahLB4PqWfdrk5ERERKOYUTkdIosi08vAxa9AWbCovHOSt6Hd/tdmUiIiJSiimciJRWZSPgtveg178gJAz2rnKGeW3+zO3KREREpJQy1lq3a5B0xphwIC4uLo7w8HC3y5HS5NhOmPuAs5oXQKt+cNNrzmpfIiIiIoUUHx9PREQEQIS1Nj67duo5ERGo3BDu+Ro6PQkmADbOdJYc3rfO7cpERESkFFE4ERFHYBB0e8pZ0SsiEo7vhA+6O5s3pqW6XZ2IiIiUAgonInK++tc5k+Uv7+1Mlo95ET76E8Ttc7syERERKeEUTkTkYqEVoc//wZ8nQ3B52L0cJl8HP83z6mUSz5ylwaj5NBg1n8QzWspYRESktFM4EZGsGQNX9oeHl0LtNs5u8rPvgi8ehdMn3a5ORERESiCFExHJWZVGcN8C6DAcMLBhOrzbCfavd7syERERKWEUTkQkd4HBcP0YuOu/EF4Hjv3qTJZf9iakpbldnYiIiJQQCicikncNOzqT5S+7FdLOwrdjYHpPiI91uzIREREpARRORCR/ylWGvtPg1kkQXA52fudMlv/5S7crExERkWJO4URE8s8YaPMXeOg7qNUKko7DpwPgv4/BmVNuVyciIiLFlMKJiBRc1SZw37fQ/jHn/rqp8K8u8PtGN6sSERGRYkrhREQKJygEuo+FQfOgQk04sg3ei4IV/9RkeREREckXhRMR8Y5GXWHwCmh2M6SlwIKnYMZtkHDA7cpERESkmFA4ERHvKV8F7pwBt7wBQaHwa4wzWX7r125XJiIiIsWAwomIeJcx8Id74aElUKMFJB6FmXfA/BGQkpTtyyYv/rUIixQRERF/pHAiIr5RrRk8EA3t/urcX/Me/KsrHPgxs4lnIJkUs4O3orcXdZUiIiLiRxRORIqRlbEr6TmvJytjV7pdSt4ElYEbx8HAOVC+Ohz+Gd7rBqum8Na325gUs+O85hMWblNAERERKcUUTkSKCWstE9dP5Le435i4fiLWWrdLyrvG1zuT5ZvcAKmneevLVUz4NusQooAiIiJSeimciBQTK2JX8NPRnwD46ehPrIhd4XJF+VShGvT/lLcaTmHC2dtzbKqAIiIiUjopnIj4uaSzSXy761tGLR2V+ZjBMGnDpOLVewK8FbODCT+H56mtAoqIiEjpE+R2ASJysbjTcSzZt4To3dGsiF1Bcmryec9bbGbvSfs67V2qMv/eWLgt3+2HRjXxUTUiIiLibxRORPzEgVMHiNkTQ8yeGNYeXEuqTc18LjggmLNpZ7Gc31Py8vcv898//xdjTFGXWyCPd2/KhHwElMe7N/VhNSIiIuJvFE5EXPTbid+I3hNN9J7ozPkkGZpUakJUvSiqlK3CS6tfyvL1u+N3M2f7HPo07VMU5RZaRi9IXgLK8DJfMNTWgVOPOps7ioiISIlnituY9ZLMGBMOxMXFxREenrdx+VK8pNk0fjzyIzF7YojeE82u+F2ZzxkMV1a/kqh6UXSL7EZkeCTWWvrN78eWo1su6jXJEBwQzLd9vqVyaOUi+ikK763o7TkGlOER3zH09BTnTnB5aHs/XDvEmVQvIiIixU58fDwREREAEdba+OzaKZz4EYWTkiklLYW1B9YSvSeaRXsWcSjpUOZzQQFBtKvVjm71utE1sitVQ6ue99ozqWfo8VkPjiYfzfEaV1a7kg9u+ICQwBCf/Ay+kF1AGd69KUO7NYatX8GS8fD7RueJoFC4+j64biiE1SjiakVERKQwFE6KIYWTkiMxJZEVsSuI3hPNkn1LSDiTkPlcuaBydKzbkah6UXSs05EKIRVyPNeBUwc4lnwsy+f2J+znmeXPcOrsKW5tdCsvtn+x2Mw/AXh9wdbzNmIc3r3p+RPgrYXtC2DxKxC73nksqCxcdQ+0fwzCaxVxxSIiIlIQCifFkMJJ8XYi+QSL9y0mek80K2NXcjr1dOZzlctWpmtkV7rV60a7Wu282sOxInYFj3z7CKk2lcfaPMb9Le732rl9LfHMWZo/+w0AQ7o15m89mmXd0FrYEQ1LXoF9a5zHAstAm79Ah8chok4RVSwiIiIFoXBSDCmcFD+/n/ydmL3OClvrDq47b4WtOhXqEFUviqh6UbSq1orAgECf1TFr6yxeWPUCAK93fp0eDXr47Fre5BlOtoy9gXIhuazRYS38ttgZ7rVnpfNYYAi0HuiElIr1fFuwiIiIFEhew0mRrtZljKkD1AIscMBau78ory9SWNZafj3xKzF7nQntW45uOe/5ZpWaORPa63WjaaWmRTbEqm+zvuyM28m/f/43Ty17itoVanNF1SuK5NpFyhho1BUu6QK7lsKSV50/1/4frJ8GV/aHjn+DSg1cLlREREQKwuc9J8aYCsAI4F7gwrEX+4EPgNettSd9WkgxoJ4T/5Rm09h8ZDPRe6KJ2RPD7vjdmc8ZDK2rt6ZbvW50q9eNyLBI1+pMTUtlSMwQlu5fStXQqsy8eSY1y9d0rZ68yHfPSVZ2LXd6UnYuce6bQGjVDzoOhyqNvFitiIiIFJRfDOsyxjQCvgIaAwaIBfamH9dJv1lgB3CjtXanz4opBhRO/EdKagprDqxxVtjau4jDSYcznwsOCKZdrXZE1YuiS2QXqoT6zx4cp1JOMeh/g9h+fDvNKjVj2h+nUS64nNtlZcsr4STDnlVOT8qv0c59Ewgt+0LHEVC1sReqFRERkYJyPZwYY8oAG4GmwHTgJWvttgvaNAGeAv4CbAWutNaevvBcebhWdaBt+u3q9FvGJ8aPrLV3F/DHyOmadwL3AC2BSsABYCnwtrV2VQHPqXDiosSURJbtX0bM3hi+2/sdCSnnVtgqH1yeTnU60a1+NzrU7pDrCltuij0ZS//5/TmafJQukV14s8ubPp3vUhheDScZ9q11elK2L3DumwC44jbo9ARUy2bCvYiIiPiUP4STYcAEYIy19oX0x8YAz1hrgy5o+xTwAvC4tXZiAa6V0w/h1XBijCkLzAZuyaZJGvBcxs+cz3MrnBSx48nHWbx3MTF7YlgRu4IzaWcyn6tStgpd63Ulql4UbWu2LVZ7iGw6vIl7vr6HM2lnuKv5XYy4eoTbJWXJJ+Ekw/718N1rzn4pABi4vJcTUmo09951REREJFf+MCH+NmA78OIFj2c1Q3gcTu/J7UC+w8kF9gI/A75arugDzgWTRTj1xgItgL8DjYCxxpjfrbXv+6gGKYTYk7GZO7SvP7SeNJuW+VxkWGTmhPaWVVv6bY9DblpWa8lLHV7iie+e4KMtH9EgogF9mvZxu6yiVacN9JvpbOK45FX45Uv4aa5zu+xW6Pwk1GzhdpUiIiLiwZfhpDkw0+aha8Zaa40xC4D+BbzWWGANsMZae9AY0wDw+vwVY0xnztX4X6CXtZlrx64xxvwHWAfUA141xnxmrT3h7Tokf6y17DixI3NC+8/Hfj7v+csqX5bZQ9KkYpNitYlhTm5seCM743fyzg/v8NKql6gbVpd2tdq5XVbRq9UK7pwBB350elK2fAE//8e5XXqL05NS+0q3qxQRERF8G07KA3H5aB+f/pp8s9aOKcjrCuDJ9D9TgUc8gklGHUeMMSOBmTjzUO4DXi+i2sRDmk1j0+FNRO+JJnpPNHsT9mY+F2ACaF29dWYPSZ0KJXcDv4dbPsyuuF18tfMrhi8ezoybZtAwoqHbZbmj5hXQ9yM49LMTUn6c6/Sm/PIlNL3R6Umpc5XbVYqIiJRqvgwnh3BW6cqrRsDhXFu5JH1J5Kj0uwuttfuyaToXJ2iFA71ROCkyKakprD6wmpg9MSzau4gjSUcynwsJCOHa2tcSVS+KzpGdqVy2souVFh1jDGPbj2X/yf1sPLyRR6MfZcZNM6hYtqLbpbmn+mXQ5/+g8yhY+g/YPBu2fe3cGneHziMh8mq3qxQRESmVfDkh/lPgj0BTa+2B9MfGAM9aawMvaFsTZ37Kl9bafl64dgPODevyyoR4Y0w3IH2NUkZba1/Joe03OHNezgLlrLUpebyGJsRnY2XsSl75/hVGtR3FtbWvzXz8VMoplu5fSsyeGJbuW8rJlHPb5VQIrkCnup2IqhdF+zrtKR9coI65EuFo0lEGfDWA/Sf384caf+Bf3f9FcGCw22X5hyM7YOnrsOlTyOgMvaQrdBkF9UrhMDgREREf8IcJ8ZNxJrh/boz5k7X2CLAL+M6zkTGmCvA5UA6Y4sN6Cusyj+Nfcmn7C044CQKaAFtybi45sdYycf1Efov7jYnrJ9KkYhO+2/8d0XuiWRW76rwVtqqGVqVbpLMhYtuabfUBPF2V0Cr8s9s/Gfi/gaw9uJaxq8Yy9rqxJWZ+TaFUbQy9JkPnJ2DpBNg4E35b5NwadnJ6Uhp0cLtKERGRUsHXmzC+AzwMHAXeBWJwVtMCiMQZJvUAUBWYYq19xEvXbYD3e05eAUam373aWrs2h7YjgNfS795orf0mj9dQz0kWlu9fzsPfPpx532CwnPu9rRdW79wKW9VaEmAC3CizWFi2fxl/jf4raTaNYW2GcV+L+9wuyf8c3wXL3oANMyAtvdOzfntnTkrDzqBAJyIikm/+0HMC8CjO/IsRwOj0myeDsy/IeJzNGP1ZmMfxyWxbOU55HGe7W1/6RpVlsrmG4PSaTNow6fzHsFxa6VKur389UfWiaFSxkXoA8qhDnQ6MajuKcavH8eb6N6kfXp/r61/vdln+pVID+NNEZ2f5ZW/AhumwezlM6wmR7ZyQ0qibQoqIiIgP+PQrZmttmrV2FNAMeBlYjLMT/FZgCc7+Js2staOt9dhswj+V9Tg+k20rh+cu96E5tBuNs6JZxi27Sfal1orYFfx09KeLHh921TAeavUQjSs1VjDJp36X9qPfpc7UrtFLR2f531eAipFwywQY+gO0fQgCy8DeVfDv3vD+9bBtAfiw51lERKQ0KpLxL9baX621T1tro6y1zdNv3dIf+7UoavCCZI/j3LYK9+wNScqh3ctAhMetbsFKK5mstby5/s2LHg8wAUzaMAlfDkks6Z68+kna12lPcmoyQ6OHcvDUQbdL8l8RdeCmV2HYJmj3VwgKhf1r4ePb4b2usPV/CikiIiJeUqhwYoz51BhzubeK8XMJHsfZDtVK57ksVLZDwKy1p6218Rm3C65R6q2IXcEvxy5eeyDNpvHT0Z9YEbvChapKhqCAIF7r9BqNKzbmUNIhhsQMITEl0e2y/FtYTbhxnBNSrhsCweUgdgPMvBPe7QQ//xfS/L0DWERExL8VtufkdmCjMWaWMaaFNwryY55DrnLr4Yj0ON6bbSvJlrWW8d+Pz/Z5g1HvSSGFhYQxqdskKpetzM/Hfmb00tGk+f3oSj9QoTr0eBGGbYYOj0NIBTiwCT4dCO92hJ/mKaSIiIgUUJ7CiTGmnDGmkzGm0wVPvQEkAn2ADcaY2caYlrmcq6kxZrUxxp+XDc6K53LAl+bSNuP5s8AO35RTsp1KOcXuhN3ZPm+xHDh1gJS0PG0hI9moG1aXiV0nEhIQQszemCyH0Uk2yleF659zQkrHERASBgd/hNl3weTr4Mc5kJbqdpUiIiLFSp6WEk4furUZSLPWBl3wXCVgGPBXoFL6w/OAsdbajVmc6xbgP4C9cDNGb/HRUsJhwBGc+SZfW2v/mE27EJyd7sOBldba6/JxDS0lnG7yD5N5Z+M7RIREMKHLBCqEXDySrnLZytQsX9OF6kqe+b/NZ9TSUQCMvW4svZr0crmiYijpOKyaAqsmw+k457GqTaHTE3B5bwj09eKIIiIi/iuvSwnnN5xcFCiMMQE4O8FHAffjzMfIOOmXwCac5YLTgDpAP5w5GYettTXy92PljS/CSfp5v8L5Wc8CDa21F62uZYy5E5iZfvdJa+1rF7bJ4fwKJ8BvJ36jz3/7kJKWwmudXuPGhje6XVKp8PYPbzNl4xSCTBD/6vEvrq55tdslFU9JJ+D7f8HKtyH5hPNY5UZOSGlxu0KKiIiUSnkNJ4WdEF8J+B6nJ+Qxzk0UN+m3PwF/B54GngXu49xk8Tx/aC8Kxpi7jTE2/fZcNs3+kf5nEPC2MebCoFYVZ88WgBPA+z4ptgRLs2k8v/J5UtJS6FinIzc0uMHtkkqNR1o9wh8b/JGz9izDFg1jd3z2w+okB6EVnb1Qhm2GqGchtDIc+xXmPQz/vArWT4dUDUcUERHJSmG/wnsJaJN+nACsBA7h9JIE4AyB+hPn9vqwwGfAJ9bauYW8diZjTAegscdDVT2OGxtj7vZsb62dWpDrWGtjjDGfAHcCtwILjTFvArFAC5yNJOulNx9lrT1ekOuUZnO2z2H9ofWEBoXydLuntYdJETLGMLb9WPaf2s+mw5v4a/RfmXHTDCLKRLhdWvFUNhw6/g3aPghrPoAVk5zd5//zKHz3qvNcq/4QlNvK5CIiIqVHoYZ1GWP24AzVWgT0stZetBSuMaYOzmaLA3B6U/YCt1hrf/TKT+BcYypwV17bW2sv+sSbHmA+TL/7vLX2uWyuFYoTsG7K5vRpwAvZvT4npX1Y1+HEw/Sc15OElASevPpJBjUf5HZJpdKRpCP0n9+f30/9TtuabZly/RSCA4PdLqv4aMeJ4AAAIABJREFUO3MK1v4fLH8LTh1yHguvCx0fh9aDIKhMzq//f/buPDzK8m77+PfKvhACYd9J2ARUcKMsirihJLWujy3aKq21r1ZF1KpYrWur1gUE5JGq9WnVSq11wZagKIILqwqobLLvBEgCJGRP5nr/mMlKJiRA5p575vwcR47Jvczcv5lMYM5cm4iIiIsFpFsXUDlm5Kn6ggmAtXaXtfYGYCSwCW/LwhxjjCsXHLTWFllrM/CGrY/xthSV4g1dbwJnH0swEXhq2VPkl+UzsM1Arj3pWqfLCVtt49vywgUvkBCVwLKsZfxx6R81ZfOJEJPoXR/ljm/hkqegRUfI2wmz74Ypg2HpS1BWfPTHqaGwtJyeE2fTc+JsCkvLm6lwERGRwDnecJLru/W70GAla+0i4GxgM9AZmHqc16752OOstaaxX34e4281znmkEdd801o72lrbwVoba63tbq29zlq7+EQ9r3CyYMcC5m6bS6SJ5JHhjxAZ0SwTuUkj9W3dl2fOfYYIE8G7G97l76v/7nRJoSMmAYbe4g0pY56BpM6Qvxvm3ANTBsHi/4VSLYgpIiLhqbHhpBTYDtQdIbvUd9uoUcvW2n14B8Yb4JxGXltCXEFZAX9c8kcArh94PSelHG0ZGQmEkV1Hcu9Z9wIw6ZtJfLr9U4crCjHRcfCj38AdKyFjEiR3g8NZ8NH93pCyaJq3K5iIiEgYaVQ4sdZusNb2tNam1Tn0Gt6gcY8xprHreaz33WqUrQAwbcU09hbupUuLLtwy6Bany5Earj3pWn7a76dYLBO/mMjanLVOlxR6omLhrBvh9uVw6RRo1d07JmXug/D8KfDlZCg5auO0iIhISDiubl2+GbcWAgnAfGPMs75B3Q0533frdyCMhI/v9n/Hm2vfBOChYQ8RHxV/lHtIIBljuG/IfQzrNIyi8iJu+/Q29hXuc7qs0BQVA2eM84aUy6ZD61QozIFPHvGGlM+fhWL9sykiIqHteMecgHda3T1ANHAnsNkY81djzOXGmHaVJxlj4o0xtwCP4p1S+PsTcG1xsTJPGY8sfgSL5dK0SxneubGNbxJI0RHRPDvqWdKS09hXuI/bP72dovIip8sKXZHRcNrP4bav4fIZ3gUci3Lh08e9IeWzp70LPdbx4oJNDhQrIiJyYjVqKuGjPogx3YF/AUN8u2o+aCFQBKRQvTijBa631v7juC8eQsJtKuFXvn+FKcun0Cq2FbMun0VKXIrTJUkDduTv4LrZ13Gg5AAXdr+Q50Y9R4Q5EX/fkAZ5KmDVu961UbJ9vWJjk2HozTxXmM60L3ZVnXrXRX0Zf0EfhwoVERHxL1BTCQNgrd1urR0K/BxvNy9T4ysR76KIEb5tgKkKJuFte952Znw7A4B7zrpHwcQFuiV14/nznic6IppPtn/CtBXTnC4pPEREwqn/A79dAle/Cu36Q8khps5bXyuYAEz6eD1T521wqFAREZHjd0JaTo54UGM6AufiXT0+DUjC23qyFviXtXblCb9oCAiXlhNrLTd9fBNL9yxlaKehvHTRS1oJ3kX+s+k//P7L3wPw+IjHubz35Q5XFGY8Hqb+679MWul/um21oIiISLBpbMtJVHNc3FqbBbzl+xKp5YNNH7B0z1JiI2N5aOhDCiYuc2mvS9lyaAsvf/8yjy5+lK4tunJmxzOdLitsTJ2/qcFgAt4WFHavYPxVF0KCWiVFRMQ91GFcAiq3OJdnvn4GgFsG3UK3lt0crkiOxW2n3cboHqMp95QzYcEEtudtd7qksDB13gZv8GiESasTmfrk7+CNq2Hlm1B8qJmrExEROX7N0q1Ljk04dOua+MVEZm+eTb/W/Zj545lER0Q7XZIco6LyIn714a9YlbOKni178kb6GyTHavmi5pQ6cTZN+RfbYNkSd513IzIGel8EJ18JfS+B2BbNUqOIiEh9AjogXqQxFu5ayOzNszEYHhn+iIKJy8VHxTPtgml0TOzI1ryt3P3Z3ZR5ypwuK6TdeVHfpp0/oi2M+j207QcVpfDDbHjnRnimN/zrBljzAZRpWmgREQkeajkJIqHcclJYVsiVH1zJrsO7+Hn/n3PfkPucLklOkB9yf+AXc35BUXkRV/e9WuOImllju3bVGhRvLexb452SePW7kLu5+sSYFnBSBgy8Enqd710MUkRE5ARrbMuJwkkQCeVw8tzXz/G31X+jY2JH3r/sfRKjE50uSU6gBTsWMP7T8Vgs95x5D9cPvN7pkkLa0QJKg7N1WQt7VvqCyntwaEf1sbhk6H8pnHwV9BwJkc0yZ4qIiIQhhRMXCtVwsiZnDWNnj8VjPUy/YDoju450uiRpBq+tfo1nvn4Gg2Hq+VMZ1W2U0yWFNH8BpUnTCHs8sOtrWPUOrH4fDmdVH0toCwN+4g0q3Yd511sRERE5RgonLhSK4aTcU851mdexJmcNF/e8mGfPfdbpkqSZWGt5bMlj/Hv9v4mPiuf1Ma/TL6Wf02WFtOfm/sC0TzdWbR/X+iaeCti2yNvta80sKMypPtaiIwy8wjuYvutZoG57IiLSRAonLhSK4aTyr+lJ0Ul8cMUHtI1v63RJ0ozKPGXc8sktLN2zlI6JHXkz/U3aJbRzuqyQVVhazoCHPgLg9vN7c/foExQGK8phy2feoLL2P7WnIU7uDgMv97aodBqkoCIiIo2icOJCoRZOdh3exRWzrqCovIiHhz3M1X2vdrokCYBDJYf4eebP2Zq3lZPbnMyrl7xKfFS802WFpJrhZM1jF5MQ0wxjRMpLYdOn3q5fP2RC6eHqYylp3oH0J18FHQac+GuLiEjI0FTC4ihrLY8veZyi8iLO6HAGV/a50umSJECSY5OZfsF0kmOTWZWzige+fACP9ThdlhyrqBjodwlc9TLcsxGueR0GXA5R8d5Zv754Fl4cBtN/BJ89Ddkbj/6YIiIifiicSLP4cOuHLNy1kOiIaB4a9hARRm+1cNK9ZXeeH/U8URFRfLztY15Y8YLTJcmJEB3vHSR/zd+9QeWqv0K/DO8Cj/vXwfw/wQtnwIxz4MvJcGCb0xWLiIjLqFtXEAmVbl2HSg7xk/d/Qm5xLr8d/FtuGXSL0yWJQ2ZtnMWDCx8E4Imzn+DSXpc6XJE0i6KD3i5fq96BzQvAU159rMuZ3oH0A6+Alp0dK1FERJylMScuFCrh5KGFD/HexvfoldyLty99m+hIrQQfzqYsn8Ir379CdEQ0r4x+hdM7nO50SdKcCnJg7QfewfRbv4SqLn3GOyXxyVd6u4W10EQJIiLhROHEhUIhnCzbs4wb594IwGtjXuO09qc5XJE4zWM93L3gbj7Z/gmtY1vzj4x/0C2pm9NlSSDk7/VOS7zqHdixpHq/iYDUkd7B9P0vhYQU52oUEZGAUDhxIbeHk5KKEq764Cq25W3jmr7X8Idhf3C6JAkSReVFjPtwHGty1pCWnMbr6a/TMsZ973E5Dod2ehd6XPUO7F5evT8iCnqd753xq186xOl9ISISihROXMjt4WTq8qm8/P3LtItvx6zLZ5EUk+R0SRJE9hXuY+zssewr3MewTsOYfuF0oiPU5S8s5W7xdvta9R7s/b56f2Qs9LnI2/Wr7yUQk+hcjSIickIpnLiQm8PJhgMbuOY/11Buy5k8ajIX9rjQ6ZIkCK3NWcsNH95AUXkR1/S9hgeHPojRIn7hbf96X1B5B7LXV++PTvAGlJOvhN4XQXScczWKiMhxUzhxIbeGE4/18Is5v+C7/d9xXrfzmHLeFH3gFL8+3f4pE+ZPwGKZOGQiaclpPLXsKSYOmciwzsOcLk+cYi3sXe0NKavfhQNbq4/FJMFJGd6uX2mjvGuviIiIqyicuJBbw8nMdTN5YukTJEYn8v5l79MxsaPTJUmQ+9uqv/HcN89hMHRL6sb2/O0MbDOQmRkzFWzFG1R2r/AFlfchb2f1sbhW3rVWBl4JPc+ByCjn6hQRkUZTOHEhN4aTrIIsLp91OQVlBfz+R79n7EljnS5JXMBayyOLH+HdDe/W2j/jwhmM6DLCoaokKHk8sHMZrHoXVr8HBfuqjyW2gwGXeYNK92EQocVeRUSClcKJC7kxnNzx6R18uuNTTm13Kq9d8hqREZFOlyQuUVpeysi3RlJQXgBAhImgf0p/tZ6If54K2LbQ26Ky5gMoyq0+ltQZBl7u7frV5QzQe0hEJKgonLiQ28LJJ9s+4c4FdxJlonjr0rfo27qv0yWJiyzctZCbP7n5iP1qPZFGqSiDzZ95x6es/S+UHKo+1qq7tzXl5Cuh46kKKiIiQUDhxIXcFE7yS/O57P3L2F+0n5tOuYnxp493uiRxEWstY2ePZW3uWjxVK4h7dUjowNyr5hKhLjrSWOUlsHGet0XlhzlQVlB9rE1vX1C5Ctqf5FyNIiJhTuHEhdwUTv645I+89cNb9GjZg3d+8g6xkbFOlyQu4q/VpNLgdoN58cIXaRHTIoBVSUgoLYQNc71BZcNcKC+uPtZ+QFWLSmFSDwY89BEAax67mIQYDawXEWlOCicu5JZwsmLfCq6fcz0Afx39V4Z0GuJwReImla0ma3LWYPH/70+PpB5MPX8qaa3SAlidhJSSfG9Lyqp3YeMn4CmrOuTpOIhrtl3G17Yft5/Xm7svVquKiEhzamw4Ub8JaZLSilIeXfQoAJf3vlzBRJqszFNGVkFWg8HEYNiWv42xs8fyybZPAlidhJTYJDj1Grj2n3DPBrhsOvQ6H0wkL+xM42t7EmCYNn8TU59/EhZPh13LoaLc6cpFRMKWWk6CiBtaTmZ8O4PpK6eTEpfCB5d/QHJsstMliQtlFWSRW5zr97jB8PRXT/P13q8BuPHkG7n9tNs1G5ycEFPnfMukz3Yesf+uqLcZH/UeRCdCt7Og+3DoMQy6nAkxCQ5UKiISOtSty4WCPZxsObSFqz64ijJPGX8+58+kp6U7XZKEsHJPOZO/mcxra14DYGinoTw98mlax7V2uDJxs6nzNjDp4/V+j98V9wHj+WftnRFR0GmwN6h0Hw7dh0JCSjNXKiISWhROXCiYw4nHevjVR7/im73fMKLLCF684EWtRSEBMWfLHB5e9DBF5UV0TuzM5PMmM6DNAKfLEhc6WjCpdNewVozvtAa2L4ZtiyF/95EntevvDSk9hnsXgGzVrRkqFhEJHQonLhTM4eSd9e/wyOJHiI+K573L3qNLiy5OlyRhZP2B9UyYP4Ed+TuIiYjhoWEPcVnvy5wuS1ykscGk0l0X9WX8BX3AWji4DbYvgW2LvIElu57HSe7mDSk9hnlv2/bTivUiIjUonLhQsIaT7KJsfvL+T8gvzed3Z/6OGwbe4HRJEobySvO4/4v7+Xzn5wD8tN9Pue+s+4iOjHa4MnGD1ImzG5iC4UgG2PJURv0HC7K9IaUysOz5FmxF7XPiW3tDSuVX58Gg96qIhDGFExcK1nByz2f38OHWD+mf0p83M94kKkLrAYgzPNbDX777Cy+ufBGLZVC7QTx37nN0SOzgdGkS5I655aQxSg7Dzq983cAWwc6vobyo9jlR8dD1zOpuYF3Pglit4yMi4UPhxIWCMZx8vvNzbp13K5Emkjcz3lRffwkKn+/8nImfTyS/LJ82cW14btRznNHhDKfLkiDX6DEnTQkm9ako87amVHYD274Yig7UPsdEQqdTq2cE6z4MEtse+zVFRIKcwokLBVs4KSwr5LJZl5FVkMW4geO4+8y7nS5JpMr2vO1MWDCBDQc2EGWi+N1Zv+Pak67VRA3SoKPO1nW8waQ+Ho93nMr2Rd4B9tsXw6EdR57Xtq93kH1lYGnVA/R+FpEQoXDiQsEWTv687M+8sfYNurTowrs/eZeEaM3zL8GlsKyQRxY9wpytcwDISMvg4WEPEx8V73BlEsz8BZRmCSb+HNzhHbNSGVj2rz3ynKTO1a0q3YdB+wEaZC8irqVw4kLBFE5WZa/iuszr8FgPL174Imd3OdvRekT8sdbyxto3eO7r56iwFfRr3Y/J502mW5KmdhX/npv7A9M+3Vi1HdBgUp/C3Oqwsn0J7F4Bnjor1cclQ7eh1YGl82kQFetMvSIiTaRw4kLBEk7KPGWM/e9YfjjwA+mp6fx55J8dq0Wksb7K+orfffY7cotzSYpJ4s/n/Jlzup7jdFkSxKbO28Dkj9dzp9PBpD6lhbDra183sEWw4ysoK6h9TlQcdDmjegrjrkMgzvlWdxGR+iicuFCwhJNXV73K5G8mkxybzKzLZtEmvo1jtYg0RVZBFncvuJvvsr/DYLh18K3cdOpNRBh1hRGXqyiHrO+qZwTbvgQKs2ufYyKgw8nVM4L1GA4t2jtTr4hIHQonLuR0OFm8ezGPL3mcrIIsyjxlPD7icS7vfXnA6xA5HqUVpTy17CneXv82AKO6juKJc54gKSbJ4cpETiBrIWdj9Yxg2xZ5F4usK6VX7cUhU9I0yF5EHKFw4kJOhhNrLWNnj2V1zmoAhnQYwisXv6KZj8S13tvwHn9c8kdKPaX0aNmD50c9T+/WvZ0uS6T55O32BRXfjGB7V0PdpSdbdKgeYN9jmLelJSLSkXJFJLwonLiQk+Fk4a6F3PzJzVXbjw1/jCv6XBHQGkROtNXZq5mwYAJZBVnER8Xz2IjHuKTnJU6XJRIYRQdgx7LqwLJ7OVSU1j4ntiV0G1IdWLqcAdFxztQrIiFN4cSFnAon1lqu+c81rDuwzlsHhgFtBjAzY6ZaTsT1cotzuffze1m6ZykA4waO447T7yAqIsrhykQCrKwIdi2vnhFs+1Ioza99TmQMdD7d1w1suDe4xLdypl4RCSkKJy7kVDip22pSacaFMxjRZUTA6hBpLuWecqaumMr/rfo/AIZ0HMIz5z5DSlyKw5WJOMhTAXtXVc8Itm0xFOyrc5KBDgNrjFsZDi07OVKuiLibwokLORFOKsearM1di8d6qvZHmAj6p/RX64mElI+2fsQfFv6BovIiOiZ2ZPKoyZzc9mSnyxIJDtZC7uYa41YWebfratWj9oxgbXprkL2IHJXCiQs5EU78tZpUUuuJhJpNBzcxYf4EtuZtJToimgeHPsiVfa50uiyR4JS/1xtWKmcE27sKavwhC4DEdtB9aPW4lY6nQqS6TYpIbQonLhTocFLZarImZw227owuaOyJhK780nwe+PIB5u+YD8DVfa/m/iH3ExMZ43BlIkGuOK96kP32xbDza6goqX1OTAvoepavdWUodDkTYhKcqVdEgobCiQsFOpyUVpQy+t+jySnO8XtOm7g2zL16rj60ScjxWA+vfP8KL6x4AYvllLanMGnUJDomdnS6NBH3KC+B3SuqF4bcsQSKD9U+JyIaOg+u7gbW7UeQoPFeIuFG4cSFnOjWlVWQRW5xrt/jKXEp+rAmIW3hroXc+/m95JXmkRKXwrPnPstZHc9yuiwRd/J4YN+aGivZL4b8PUee165/9QD7HsMguWvgaxWRgFI4cSGnV4gXCVc78ndw14K7WJe7jkgTyZ1n3Mn1A65Xd0aR42Wtd+X6mjOC5Ww48rzkbrVnBGvXT4PsRUKMwokLKZyIOKeovIjHFj/Gfzf/F4BLel7Co8MfJSFafeVFTqjD+73dvyoDy57vwFbUPic+pXqQfY/h0GkQREY7U6+InBAKJy6kcCLiLGstM9fN5JmvnqHcltO7VW+eP+95erTs4XRpIqGr5DDsXOYds7JtkXeQfXlR7XOiE6Drmd5Wle5DvQPuY1s4U6+IHBOFExdSOBEJDsv3Lufuz+4muyibpOgknjznSc7tdq7TZYmEh/JS2PNt9Yxg2xdD0YHa55hIb2tK5Xor3YdCYtuqw1PnbWDyx+u586K+jL+gT4CfgIjUR+HEhRRORILHvsJ93L3gblbuXwnALYNu4eZBNxNhIhyuTCTMeDyQ/UP1APttiyFv55Hnte0L3YcxNX8Uk76Prdp9lwKKSFBQOHEhhROR4FJWUcbTXz3NP3/4JwDndDmHJ895kuTYZIcrEwlzB3fUnhFs/zoAppZfwaTy/zni9Lv67GP8j5KhbR9I6aV1V0QcoHDiQgonIsFp1sZZPL7kcUoqSuiW1I3JoybTL6Wf02WJSKXCXKb+ZzGTVvg/5a6otxkf9Z53o2VXaNsb2vSGNn28t217e2cNi4gMTM0iYUbhxIUUTkSC19qctdy54E52Hd5FXGQcjwx/hIy0DKfLEhG8Y0wmfbz+qOfdFfcfxjPT/wmRsZCSVk9w6aOFI0WOk8KJCymciAS3g8UHue+L+1i0exEAP+//c+468y6iIzTFqYhTGhtMKt01qhvjBxR511vJ2QjZGyBnE+RugopS/3eMT6kOKm16VQeXlDSIjjsBz0QktCmcuJDCiUjwq/BUMH3ldF7+/mUAzuhwBs+e+yxt49se5Z4i0hxSJ86mKZ9kDLDlqXpaPT0VcGgHZG88MrjUNwC/5iO26l4juPSu/mrZBSI0iYYIKJy4ksKJiHvM2zaPBxY+QEFZAe3j2zPpvEkMajfI6bJEwk6TW06OZfau0gJvSMnZWP2V7QswJX4/Y0FUvC+o9KoRXHwtL/GtmlaDiMspnLiQwomIu2w+tJkJ8yew5dAWoiKiuH/I/fxP3//BGON0aSJhpdFjTk70tMLWQsH+6qCS42tpyd4AB7aAp9z/fRPbVQeVmsGldU+IijlxNYoECYUTF1I4EXGfgrICHvzyQT7Z/gkAV/S+ggeGPkBsZOxR7ikiJ9LRAkrA1zupKIeD2+oPLoez/N/PRELrHrVnEasMLkkdQX/8EJdSOHEhhRMRd7LW8uqqV5m6Yioe62Fgm4FMHjWZTi06OV2aSFjxF1CCbiHG4jzvAPzsjTWCy0bvdlmB//vFtKg9GL9qcH5viE0KXP0ix0DhxIUUTkTcbfHuxdz7+b0cLDlI69jWPH3u0wztNNTpskTCSt2AEnTBpCHWQv6e2oPxK4PLga1gPf7v26Jj7QH5ld+36gGRUQF7CiL+KJy4kMKJiPvtPrybCfMnsDZ3LREmgjtOv4NfDvylxqGIBNDUeRuY/PF67nRTMDma8lLvOJaag/Ervwr2+79fRDSkpNaeRawyuCS2UzcxCRiFExdSOBEJDcXlxfxxyR+ZtWkWABf1uIjHRzxOYnSiw5WJSEgqOlA9m1jd4FJe7P9+scl1Fpz0Dc5P6QUxCYGrX8KCwokLKZyIhA5rLW+vf5snlz1JuaectOQ0nj/veVKTU50uTUTChccDebtqD8av7CZ2cAc0tEJMy651gotvcH5yN4iIDNhTkNChcOJCCicioWflvpXcveBu9hXtIzE6kT+d/Scu6H6B02WJSLgrK4LcLbUH4+ds8AaY4oP+7xcZCylp9QSXPpCQErj6xXUUTlxI4UQkNGUXZXP3grtZvm85ADedchO3Dr6VSP31UUSCUUFOnVnEfLe5m6Gi1P/94lPqzCLmCy4paRAdF7j6JSgpnLiQwolI6CrzlDHp60m8sfYNAEZ0HsGfR/6Z5NhkhysTEWkkTwUc3F49i1jN8S15uxq4o4FW3WsPxq/8atkFIiIC9hTEOQonLqRwIhL6/rv5vzy66FGKK4rp0qILz5/3PCelnOR0WSIix6e0oHpQft2B+SV+P4dCVLwvqPSqEVx8LS/xrQJXvzQ7hRMXUjgRCQ8/5P7AhPkT2Hl4J7GRsTw87GEu7XWp02WJiJx41nqnOq4KKxuqF588sAU85f7vm9iu9ixilcGldU+IignYU5ATQ+HEhRRORMLHoZJDTPxiIl/u+hKAa0+6lt+d+TuiI6MdrkxEJEAqyrzdxOoLLoez/N/PRELrHrVnEasMLkkdtXZLkFI4cSGFE5HwUuGp4MVvX+Qv3/0FgNPbn86z5z5Lu4R2DlcmIuKw4jzI3VQ9i1hVV7FNUFbg/34xLWoPxq8anN8bYpMCV78cQeHEhRRORMLTgh0LuP+L+zlcdph28e2YNGoSg9sPdrosEZHgYy3k7zlyXEv2Bji4DazH/32TOtUejF/ZVaxVD4iMCtxzCFNhG06MMd2B8UAG0B0oATYC/wL+11pbeByPPQ74v0ae/ktr7d+a+PgKJyJhalveNibMn8DGgxuJMlHcO+ReftbvZxh1TxARaZzyUu84lqrgUmPxycJs//eLiIaU1HqCSx9IbKtuYidIWIYTY0wG8A/A39ycPwDp1trNx/j441A4EZFmUlhWyEOLHuKjrR8B8JNeP+EPQ/9AXJTWBxAROS5FB6qDStUaLr7ZxcqL/d8vNrnOgpO+wfkpvSAmIXD1h4CwCyfGmEHAIiABOAw8CcwH4oGfATf5Tl0HnGWtPXwM1xhHdTi5GNjdwOk7rbUNLLFa7+MrnIiEOWstr615jUnfTMJjPfRP6c+kUZPomtTV6dJEREKPx+Ndo6XmYPzKMS4HdwANfE5u2bVOcPENzk/uBlpk9wjhGE7mA6OAcmCktXZxneP3AE/7Nh+21j52DNcYR3U4SbXWbj3Wev08vsKJiACwdM9S7vnsHg6UHCA5Npmnz3ma4V2GO12WiEj4KCuC3M21B+NXLj5Z3MDfnyNjISWtnuDSBxJSAld/kAmrcGKMOQtY5tv8i7X25nrOiQBWAf2BA0AHa21ZE68zDoUTEQmQrIIs7px/J6tyVmEwjD99PDeefKPGoYiIOK0gp84sYr5Wl9zNUFHq/37xKXVmEfMFl5Q0iG7eLrxT521g8sfrufOivoy/oE+zXqs+4RZO/gT83rc51Fq71M95E/F29wIYba39uInXGYfCiYgEUElFCU8ufZJ3NrwDwPndzudPZ/+JFjEtHK5MRESO4Knwrt1Scxaxyu/zdjVwRwOtuteeRazyq2UXiIg4rrKmztvApI/XV23f5UBACbdw8jlwDlAAtLLW1rvcqDFmGN5xKQCPWWsfbuJ1xqFwIiIO+Pf6f/PE0ico85TRs2VPppw3hbRWaSzevZinlj0IlItuAAAgAElEQVTFxCETGdZ5mNNlioiIP6UF1V3Dag3O3wglfj+rQ1S8L6j0qhFcfC0v8a2Oetm6waRSoANKuIWT/UBb4Ftrrd/FAYwxrYFc3+bb1tprmnidcVSHk8/wdhFrDeThna74E+BFa21D0bihx1c4ERG/vt//PXcuuJO9hXtJiErg8RGP8+qqV1mds5qBbQYyM2OmunyJiLiNtXB4X+3B+JWD8w9sAU+9f3P3SmxXexaxyuDSuidExfgNJpUCGVDCJpwYY+KAIt/mbGvtj49y/mEgEVhirW3SnxkbOZVwMTDBWvuXpjy27/EVTkSkQTlFOdzz+T18lfXVEcdmXDiDEV1GOFCViIg0i4oyOLCt/uByOMv//UwkU6NuYFL+hUe9RKACSmPDSSgsh5lU4/vGTA9cgDecHGuH7c3Au8BiYIdvXxpwFXA1EAfMMMZYa+1LDT2QMSYWiK2xK8nfuSIiAG3i2/DSRS8x+evJvLb2tar9BsO0FdMY3nm4Wk9EREJFZLR31q+2vYFLah8rzvOFlk11BudvYmrRaCYVHT2YAFUtK04Mkq9PKLScdAO2+zZft9Zef5TztwPdgE3W2t5NvFYykGf9vGjGmB/jDS7RQCHQy1rrN9YaYx4Bjhj3opYTETmahbsWcvMnR0xMyJ2n38mvTvmVAxWJiEhQsJbU+zMbWqHlCAbY8lRGc1UENL7l5PiG/geHmst6xjTi/MqWiqIGz6qHtfaQv2DiO/5f4FHfZgJw41Ee8km8q9lXfmmVNRE5Kmst01ZMI8Ic+U/45OWT+fVHv2ZV9ioHKhMREccZw50X9W3SXZp6fnMKhXCSX+P7xnTVSvTdNnmF+EZ6merlRM9t6ERrbYm1Nq/yi9rPRUSkXot2L2J1zmo81lPv8aVZSxk7eywT5k9g08FNAa5OREScNv6CPtzVyMDhxLTCDXF9OLHWFgPZvs0GWx58s3VVhpMdDZ17HPXsq1FPl+a4hoiEr8pWE0P940oMhlaxrTAY5m2fx5UfXMkDXz7ArsPHNImgiIi4VGMCSrAFEwiBcOKz1nfb2xjT0CD/k+q5T3PQaFQRaRZlnjKyCrKwfnoTWyyRJpJ//fhfXNj9QjzWwwebPuDH7/2YJ5Y+QXZRdr33ExGR0NNQQAnGYAIhMCAewBjzBHC/b7OxK8RfbK2d2wy1tAey8AaUT6y1FzXhvppKWESOKqsgi9ziXL/HU+JS6JjYEYBV2auYunwqi/csBiA+Kp7r+l/HuIHjSI5NDki9IiLiLK0QH2DGmCFAZSD5i7X2iClsjDERwCq8CyceBNpba8uaoZYHgcd9m3+w1v6xCfdVOBGRZrFszzKmLJ/Cd9nfAZAUk8SvTv4V1550LQnRCQ5XJyIizW3qvA1M/ng9dzrUYhJW4QTAGPM5cA5QDoy01i6uc/we4Gnf5qPW2kfqHB8FzPdt/t1aO67O8Z5Aa2vtigZq+DHwDt5Zw4qB3k1ZLV7hRESak7WWBTsWMHXFVDYe3AhAm7g2/L9B/4+r+1xNdGS0wxWKiEioCsdwchqwEIjHOxPXE3jDRjzwM+A3vlPXA2daa/Pr3H8UDYeTyuOLgf8AK4F9eLtvpeFdgPFqqseb3Gatnd7E56BwIiLNrsJTwZytc5i+Yjo7D+8EoEuLLvx28G/JSM0gMiLS4QpFRCTUhF04ATDGXAq8Afj7ZL8eyLDWbqznvqNoXDg5mkLgzqOtDl8fhRMRCaSyijLe2/geM76dwf6i/QD0Su7F7afdzvndz9dK8yIicsKEZTgBMMb0AO4AMvBOLVwKbATeBl6w1hb6ud8oGg4nScBPgGHAmUAnoC0QBRwAVgPzgFd80wkfS+0KJyIScEXlRcxcN5O/fv9X8kq9/1+c3OZkxp8+nmGdhzlcnYiIhIKwDSdupnAiIk7KL83nb6v/xutrXqeovAiAH3X8EbeffjuD2g1yuDoREXEzhRMXUjgRkWCQU5TDK9+/wls/vEWZxzup4XndzuP2026nT+vgmxNfRESCn8KJCymciEgw2XN4Dy9++yKzNs3CYz0YDBlpGfx28G/pltTN6fJERMRFFE5cSOFERILR5kObeWHFC3y87WMAokwUV/W9it+c+hvaJ7R3uDoREXEDhRMXUjgRkWC2Omc105ZPY+HuhQDERcYxtv9Ybjz5Rq02LyIiDVI4cSGFExFxg6+yvmLq8qms3L8SgBbRLRg3cBy/GPALrTYvIiL1UjhxIYUTEXELay1f7PqCKcunsP7AegBS4lL4zam/4X/6/g8xkTEOVygiIsFE4cSFFE5ExG081sOHWz5k+srpbM/fDkCnxE7cMugWLu11KVERUQ5XKCIiwUDhxIUUTkTErco8Zby/8X1mfDuDfYXedWhTk1O5bfBtXNTjIq02LyIS5hROXEjhRETcrri8mLd+eItXvn+FgyUHARjQZgDjTxvP8M7DFVJERMKUwokLKZyISKg4XHqY19a8xt9X/53C8kIAzuxwJnecfgeD2w92uDoREQk0hRMXUjgRkVCTW5zrXW1+3VuUekoBOLfrudx+2u30S+nncHUiIhIoCicupHAiIqEqqyCLGd/O4P2N71NhKzAYLkm9hNsG30b3lt2dLk9ERJqZwokLKZyISKjbemgr01dO58OtHwIQaSK5os8V3HzqzXRI7OBwdSIi0lwUTlxI4UREwsXanLVMWzGNL3Z9AUBsZCw/6/czbjzlRlrHtXa4OhEROdEUTlxI4UREws03e79h6vKpLN+3HIDE6ERuGHgD1w+4nsToRIerExGRE0XhxIUUTkQkHFlr+XLXl0xdMZV1uesAaB3bml+f8mt+etJPiY2MdbhCERE5XgonLqRwIiLhzGM9zN02l+krprM1bysAHRI6cMugW7is92VabV5ExMUUTlxI4UREBMo95Xyw6QP+d+X/srdwLwA9W/bk1tNuZXSP0USYCIcrFBGRplI4cSGFExGRaiUVJby1zrva/IGSAwD0T+nP7afdztldztZq8yIiLqJw4kIKJyIiRyooK6habb6grACA09ufzh2n38HpHU53uDoREWkMhRMXUjgREfHvQPEBXl31KjPXzaSkogSAs7uczfjTxtO/TX+HqxMRkYYonLiQwomIyNHtLdjLX777C+9ueJcKWwHAJT0v4dbBt9IzuaezxYmISL0UTlxI4UREpPG2521n+srpzNkyB4sl0kRyee/LuXnQzXRM7Oh0eSIiUoPCiQspnIiINN0PuT8wbcU0Ptv5GQAxETH89KSf8utTfk1KXIrD1YmICCicuJLCiYjIsVu5byVTlk/h671fA5AQlcD1A6/nhgE30CKmhcPViYiEN4UTF1I4ERE5PtZaFu9ezJQVU1iTswaAVrGtvKvN9/spcVFxDlcoIhKeGhtOtJKViIiEDGMMw7sM558Z/+S5c5+jZ8ueHCw5yLNfP0vGexm8vf5tyjxlACzevZjL3r+MxbsXO1y1iIhUUstJEFHLiYjIiVXuKec/m/7Di9++yJ6CPQB0T+rObwf9ltfXvs7qnNUMbDOQmRkztaijiEgzUrcuF1I4ERFpHqUVpby9/m1e+u4lcotzjzg+48IZjOgywoHKRETCg7p1iYiI+MRExnBd/+uYc+Ucbht8GxF1/vu77/P7+HzH51VdvkRExBlRThcgIiISKAnRCZzc9mQ8eGrtP1R6iFs/vZXWsa0Z3XM06anpDG4/mAijv+GJiASSunUFEXXrEhFpXtZaxs4ey9rctXhsdUAxGCJMRNWK8wCdEjtxSeolZKRm0Ld1X41JERE5Dhpz4kIKJyIizWvhroXc/MnNfo+PP208W/O2Mm/7PArKCqr290ruRXpaOmNSx9AtqVsgShURCSkKJy6kcCIi0nwqW03W5KzBcuT/fQbDgDYDmJkxk5KKEr7Y9QWZmzP5fOfnlHpKq847te2ppKelc3HPi2kb3zaQT0FExLUUTlxI4UREpPmUVpQy+t+jySnO8XtOm7g2zL16LjGRMVX78kvzmbd9HpmbM1matbSqO1iEiWBIxyGkp6ZzYY8LSYpJavbnICLiVgonLqRwIiLSvLIKsuqdSrhSSlwKHRM7+j2eXZTNR1s/InNzJt9lf1e1PyYihpFdRzImdQwju47USvQiInUonLiQwomIiHvsyNvBnK1zyNycyaZDm6r2J0YnckH3C8hIzWBIpyFERWhiTBERhRMXUjgREXEfay3rD6wnc0smc7bMqVqJHrwtMRf3vJj01HQGtRukGb9EJGwpnLiQwomIiLt5rIeV+1aSuSWTuVvncqDkQNWxLi26MCZ1DOmp6fRp3cfBKkVEAk/hxIUUTkREQkeZp4wlu5cwZ8sc5m2fR2F5YdWxPq37kJ7qnZq4S4suDlYpIhIYCicupHAiIhKaisqL+GznZ2RuzuTLXV9S5imrOja43WDS09IZ3WM0beLbOFiliEjzUThxIYUTEZHQd6jkUNXUxMuyllWtuRJpIhnaaSjpaemc3+18WsS0cLhSEZETR+HEhRRORETCy77CfVVTE6/KWVW1PzYylpFdR5KRmsHZXc8mNjLWwSpFRI6fwokLKZyIiISvbXnbyNySSebmTLbmba3anxSdxIU9LmRM6hiGdBxCZESkc0WKiBwjhRMXUjgRERFrLety11VNTby3cG/Vsbbxbbmk5yWMSR3DKW1P0dTEIuIaCicupHAiIiI1eayH5XuXe6cm3jaXQyWHqo51bdGV9LR0MlIzSGuV5mCVIiJHp3DiQgonIiLiT1lFGYv3LGb25tnM3zGfovKiqmP9WvcjPS2dMT3H0KlFJwerFBGpn8KJCymciIhIYxSWFdaamrjcllcdO7396aSnpjO652hax7V2sEoRkWoKJy6kcCIiIk11sPggH2//mDlb5vB11tdVUxNHmSiGdR5WNTVxQnSCw5WKSDhTOHEhhRMRETkeWQVZfLT1I2Zvns3a3LVV++Mi4xjVbRTpqemc3eVsoiOjHaxSRMKRwokLKZyIiMiJsuXQFuZsmUPmlky25W2r2t8ypiUX9biI9NR0zuhwhqYmFpGAUDhxIYUTERE50ay1rMlZQ+aWTD7c8iH7ivZVHWsf356LUy8mIzWDAW0GaGpiEWk2CicupHAiIiLNqcJTwTd7v6mamji/NL/qWI+WPUhPTWdM6hhSk1MdrFJEQpHCiQspnIiISKCUVpSycNdCMrdksmDHAooriquO9U/pT0ZaBhf3vJiOiR0drFJEQoXCiQspnIiIiBMKywr5dMenZG7OZPHuxVVTExsMZ3Q4g/S0dEb3GE1ybLLDlYqIWymcuJDCiYiIOO1A8QE+3vYxszfPZvm+5VX7oyKiOLvz2YxJHcOobqM0NbGINInCiQspnIiISDDZc3gPH279kMwtmazLXVe1Pz4qnvO6nUd6ajrDOw/X1MQiclQKJy6kcCIiIsFq08FNZG7JZM6WOezI31G1Pzk2mdE9RpOems7pHU4nwkQ4WKWIBCuFExdSOBERkWBnrWVV9qqqoJJTnFN1rENCB8akjiE9NZ2TUk7S1MQiUkXhxIUUTkRExE0qPBV8tfcrMjdn8sm2T8gvq56aODU5tSqo9GjZw8EqRSQYKJy4kMKJiIi4VUlFCV/u/JLMLZl8tvMzSipKqo6d3OZk0tPSuaTnJbRLaOdglSLiFIUTF1I4ERGRUHC49LB3auItmSzZvYQKWwF4pyYe0nEI6WnpXND9Ak1NLBJGFE5cSOFERERCTU5RDnO3zSVzcyYr96+s2h8dEc3ZXc4mPS2dc7ueS3xUvINVikhzUzhxIYUTEREJZbsO72LOljlkbslkw4ENVfsTohK4oPsFjEkdw9DOQ4mO0NTEIqFG4cSFFE5ERCRcbDiwoSqo7Dq8q2p/69jWjO7pnZp4cPvBmppYJEQonLiQwomIiIQbay3f7v+WOVvm8OHWD8ktzq061imxU9WMX31b99XUxCIupnDiQgonIiISzso95Szbs4zZW2Yzb/s8CsoKqo71Su5Felo6Y1LH0C2pm4NVisixUDhxIYUTERERr+LyYr7Y9QWZmzP5fOfnlHpKq46d2u5U0lPTubjnxbSNb3vEfRfvXsxTy55i4pCJDOs8LJBli4gfCicupHAiIiJypPzSfOZtn0fm5kyWZi3FYz0ARJgIftTxR1VTEyfFJGGtZezssazOWc3ANgOZmTFT3cFEgoDCiQspnIiIiDQsuyibj7Z+ROaWTL7b/13V/piIGEZ2HUlaqzRe+u6lqv0zLpzBiC4jnChVRGpQOHEhhRMREZHG25G/wzvj1+ZMNh3aVO85beLa8MuBv6RDiw50SOhA+4T2tI9vT3SkpisWCSSFExdSOBEREWk6ay3rD6znpe9eYu62uY26T0pcijeoVH7Ft6+13SGhA8mxyeoSJnKCNDacRAWuJBEREZETzxhD39Z92XV4FxEmompMCoDBkBSTRK/kXuwr2se+wn2UecrILc4ltziXdbnr/D5ubGQs7eLbVYWVqvCSWDvMxETGBOJpioQFhRMRERFxvUW7F7E6Z/UR+y2WvNI8/t+g/8eILiOw1nKw5CD7Cvext3Av+wr31ft1oOQAJRUl7Dy8k52HdzZ47daxrY9odVErjMixUbeuIKJuXSIiIk1XOUPXmpw1WI78XGMwDGgzoEkzd5VWlNYKK/6CTM0pjhsSExFDu4R29QaXmttqhZFQpW5dIiIiEhbKPGVkFWTVG0zA23qSVZBFmaes0R/+YyJj6JrUla5JXf2eY63lUMmhI4JL3e0DJQco9ZSy6/Audh3e1eB167bC1BdkWsW2UiuMhCy1nAQRtZyIiIgcm6yCLHKLc/0eT4lLoWNixwBWVK2yFWZ/0X5vcCmoP8iciFaYdgntqrZjI2Ob+ZmJNJ5m63IhhRMREZHwVG8rTNGR3cgaCmB1tYpt1eA4GLXCSCApnLiQwomIiIg0pLSilP1F+6tbXeq0wlQeK6koadTjRUdE++0+VvNLrTByvBROXEjhRERERI6Xtd4Zymq2wtQ3oP9YW2H8BZnWsa3VCiN+KZy4kMKJiIiIBEppRSnZRdlHhJe6QeZ4W2FqrRWTqFaYcKVw4kIKJyIiIhJM6rbC7C/cX+/sZE1phUmOTa635aXm961iWxFhIprxmUmghW04McZ0B8YDGUB3oATYCPwL+F9rbeEJus4lwG+AIUA7YD+wDHjJWvvhMT6mwomIiIi4TllFWe2xMDXHwRTur9ourihu1ONFR0RXtbj4CzLtEtoRFxXXzM9MTpSwDCfGmAzgH0Cyn1N+ANKttZuP4xoGmIE3mPjzEnCzbeKLq3AiIiIioaqyFaahNWGOuRUmvoGxMHGt1QoTBMIunBhjBgGLgATgMPAkMB+IB34G3OQ7dR1wlrX28DFe50/A732bK4CngU1AL+Be4DTfsT9Zax9s4mMrnIiIiEhYK6soI7so+6iLWza2FSYqIqre8FK5JkxlkFErTPMKx3AyHxgFlAMjrbWL6xy/B2+QAHjYWvvYMVyjN7AWiAK+9l2nqMbxBOAz4ExfHSdZazc14fEVTkRERESOor5WmPqCTG5xLpbGfdZtGdOywTVh2iW0IyUuRa0wxyiswokx5iy84z0A/mKtvbmecyKAVUB/4ADQwVpb1sTrTAd+69scZq1dUs85Q4HKYPSCtfb2Jjy+womIiIjICVLmKSO7MPuoi1sWlRcd/cHwtsLUHAvjL8ioFeZI4RZOana1GmqtXernvIl4u3sBjLbWftyEaxhgB9AFWGet7d/AueuAfsBOoHtjx54onIiIiIgElrWW/LL8qgUt6+tOtr9oPzlFOU1uhWlocctwa4VpbDiJClxJzeoc320B8E0D531W4/uzgUaHEyAVbzCp+zj+rtMP6Ar0BLY04ToiIiIiEiDGGFrGtKRlTEt6t+7t97wyTxk5RTlHXdyyqLyIvNI88krz2Hhwo9/H89cK0y6hXa0gEx8Vf0Ke5+Ldi3lq2VNMHDKRYZ2HnZDHbA6hEk4qWzE2WmvLGzhvXT33aeo16j5OY66jcCIiIiLiYtER0XRM7EjHxI5+z6lshfG3Hkzl9zlFOZR7ytlTsIc9BXsavG5STJLf7mONbYWx1jJl+RQ2H9rMlOVTGNppKN5OQcHH9eHEGBMHtPVt7mzoXGvtAWNMAZAIdGvipWqe3+B18Hb/qu9+IiIiIhKiarbC9GrVy+959bXC1Deov6i8iPzSfPJL8xtuhTFRtE1o63cczI78HazOWQ3A6pzVLNq9iBFdRpzw538iuD6cAEk1vm/M9MCV4aRFM16noMb3fq9jjIkFYv1cQ0RERERCUGNbYQ6XHfY/Dsa3uGV2UTbltpysgiyyCrKOeu0IE8G0FdMY3nl4ULaehEI4qTkdQmkjzi/x3Ta1A19TrlNS4/uGrnM/8HAT6xARERGREGeMISkmiaSYpAZbYco95WQXZfsdB7Mtbxt7C/dWne+xnqBuPQmFcFJzBZ6YRpxf2VLRuDnjju06NVtDGrrOk8CkGttJHL3LmIiIiIgI4B1Y768VxlrL2Nlj2V+0H4/1VO0P5taTUJi/LL/G943pqpXou23qCvFNuU5ije/9XsdaW2Ktzav8qnMNEREREZFjtmj3IlbnrK4VTKB260mwcX04sdYWA9m+za4NnWuMaU11cNjR0Ln1qNmi0eB1qD0IvqnXERERERE5LtZapq2YhqH+lhGDYdqKaQTbmoeuDyc+a323vY0xDXVVO6me+zTWGj+Pc6KvIyIiIiJyXMo8ZWQVZPldONJiySrIosxTFuDKGhYKY04AvsS7EGMicAZQ7wrxwLk1vl/YxGtsAXYDnes8Tn1G+m53AVubeB0RERERkeMSExnDP3/8T3KLc/2ekxKXQkxkY4ZsB06ohJP38c58BfBL6gknxpgI4Hrf5kFgflMuYK21xphZwC3AScaYodbaJfVcZyjVLSezbLC1lYmIiIhIWDjadMXBKCS6dVlrlwFf+DZvNMYMq+e0u6le5X2KtbZWG5YxZpQxxvq+/ubnUs8DlSvQTzPG1Jom2Lc9zbdZ7jtfREREREQaISTCic8deKftjQLmGmPuN8YMNcacZ4z5C/C077z1wHPHcgFr7XrgWd/mmcBCY8xPjTFnGmN+irer2Jm+489Yazcc65MREREREQk3odKtC2vtCl9AeANoCTxRz2nrgQxr7fFM2fsA0B74FXAa8M96zvkr8OBxXENEREREJOyEUssJ1tr/AKcCk/EGkUK840u+Bu4DTrPWbjzOa3istTcCGcAsvIPkS323s4B0a+2vra0zobSIiIiIiDTIaLx28DDGtAQOHTp0iJYtWzpdjoiIiIjICZGXl0dycjJAsm/x8XqFVMuJiIiIiIi4l8KJiIiIiIgEBYUTEREREREJCgonIiIiIiISFBROREREREQkKCiciIiIiIhIUFA4ERERERGRoKBwIiIiIiIiQSHK6QLkSHl5ftelERERERFxncZ+vtUK8UHEGNMF2Ol0HSIiIiIizaSrtXaXv4MKJ0HEGGOAzkC+QyUk4Q1HXR2swZ9gri2QQvF1CMXnFEh6/Y6dXrvQpZ+tyJGC4fciCdhtGwgg6tYVRHw/KL9Jsrl5sxEA+dbaoOpbFsy1BVIovg6h+JwCSa/fsdNrF7r0sxU5UpD8Xhz1uhoQLyIiIiIiQUHhREREREREgoLCidRUAjzquw02wVxbIIXi6xCKzymQ9PodO712oUs/W5EjueL3QgPiRUREREQkKKjlREREREREgoLCiYiIiIiIBAWFExERERERCQoKJyIiIiIiEhQUTsKYMeYaY4xtxNd61eYMN78OxpguxpgJxpi5xpjtxphSY0yWMeYdY8yPnK7Pjdz8fggkY0wrY8xUY8xi33uuxBizyxjzqTHmKlNjJTJxF/1sRUKfVogPb/uAvwM3AAuBT2ocGw0MA/4P+CjwpQV1bYHk5tfhduA+YBPwMd7n0ge4HLjcGDPWWvsvB+tzIze/HwKpLfArYAnwPpALtAcuBf4NvAz8xrHq5HjoZysS4jSVcJgzxtwIvALcZK19pcb+WcBPgM7W2j2qzTlufR2MMVcC+621X9TZfw4wD8jHW3tQz7cebNz6fggkY0wk3v/fyuvsT8L7oXYAcLK1drUT9cmx089WJPSpW5cM8t1+V2f/YCDb4Q85wVxbILnydbDWvls3mPj2fwHMB1KAUyr3q8tSo7ny/RBI1tqKuh9effvzqW5V6l25X+8999DPViT0qVuXnAp4gFWVO4wxKUB3vH/ddlIw1xZIofg6lPlua37IUJelxgnF90NAGGPigPMBC6ypcUjvPZfTz1YkdCicyKnABmttYY19g323df8yG2jBXFsghdTrYIzpDlwIZAHfV+631i4wxvTC+yHib3W6LJ3m+/YBtQyE1vuhORljWgET8PYSaA+kA92AR621GyrP03vPffSzFfHPGDMd+O0x3LUIaFlf62QgKZyEMd+HxNZ4ByvXVPkP9reBrahaMNcWSKH2OhhjooHXgVjgXmttRZ1T1GWpAaH2fgiAVsDDNbbLgHuA5+o5V+89d9HPVsS/Ycd4v6+cDiagMSfhrqF/sOvbH0jBXFsghczrYIyJAF4FRgIvW2tfr+e0hros6YN3CL0fAsFau9Vaa/D+IS4VeAj4E/COMabuH+f03nMR/WxFGnQdMKrG9nN4x3jW/cr3HX/Pt31t4Er0Ty0n4e1U323df5xP5sh+u4EWzLUFUki8Dr61B14Gfg68Adzs51R1WWpYSLwfAs3XQrcVeMoYUwE8DdwEvFjjNL33XEg/W5EjWWvXGmM61tg131q7quY5xpiuQJJvc2Hd405Sy0l4q/wrbN0POm3wftA5y9ev1wnBXFsguf518LWY/BXv2gQzgXHWWk8951V2War7XNVlqZrr3w9BYK7vdlTlDr33QoZ+tiLVTq3xfdR0GtQAAAq+SURBVH0hfPBRjjtG4SS8DQIOWGt31Nn/D7yDomYBaQGvyiuYawskV78OvmDyCvBL4C3gF/WMM6mkLktH5+r3Q5Do7Lut2a9a773QoJ+tSLXKqfoP1vN/BlT/bkCQ/R4onIQxa20/a21KPfvvt9a2sNa2sdYuV23OcfPrUKPF5JfA28DPGwgmoC5LR+Xm90MgGWMGG2OS69mfAjzh25xT45Deey6hn61Io1W+97/3c7wyoO+31u4NQD2NpjEnItJcHgLGAYeB9cCD3qEntbxvrV3p+74xXZZWWWsPNk+5EkLGAb82xswHtgEFQA8gA2gBvAO8WeN8vffcYxz62Yo0yPfHwYG+TX+tIkHbeqhwIiLNpafvtgXwgJ9ztgI1w4m/Lku34+2ydBEQ9i0DclT/BpKBoXhnh0sAcoEvgdeAf1prbY3z9d5zD/1sRY6uN97fDagnfBhjWgC9fJv+WlYcY2r/DouIiIiIiFsZY67CG+QBhllrl9Q5PhxY6Nv8lbX2/wJZ39FozImIiIiISOioHG9iqbG+Tw1BO1MXqFtX2DLGHFOTmW/Rq2YVzLUFkl4HqUnvBxERaaTKcLLFWnu4geMVBOGkEAonYSqYP7AEc22BpNdBatL7QUREGqlyGmF/rSIn+W63WWuLAlBPk6hbl4iIiIhICDDGJFK93pW/we7tA1TOMVE4EREREREJDacAlS3t/lpODvlu04wxS4wxT/g5zxEKJ2HOGLPVGGP9fM1wur6ajDH31qhtqNP1BIIxppUxZqoxZrExJssYU2KM2WWM+dQYc5WpZ+GQYNDAe+qEfjn9PAPNGNPFGDPBGDPXGLPdGFPqe1+8Y4z5kdP1BQO990KXfrYijXJKje/9hZPH8K4TVI53naCgWoRRUwmHOWPMVqAV8Hw9h7+21v43sBXVzxjTH1iB9xcpkXqmxgtFxpjeeNcBWQJsxDuff3vgUt/ty9ba3zhXoQSSMeYp4D5gE/AZsA/oA1yO9y9lY621/3KuQhERkf/f3v2H+lXXcRx/vp05HbOJpslCM4h+rOW0/jBxrdAKyvVHEka22K2U2T8hgYtM1EbBkqQ/C8rapuRiM20RqLHG2EhqFI5aZgVtUqJs5WxbtZ/v/vicy/123Xf33u3e7znfc56Pf77nHL6H+2Z+5Pt9fT+f9/mcGcNJx1XhhMy8ot5K+ouIWcDTlEfi/QlYRnfCySzK/6fHxl0/nxJYFgALM3NXHfVpsCLiJmBvZm4bd/29wGbgADA/Mw/XUZ8kSWfKZV0aBl+i7PL7Wcpj7zojM4+PDybV9QPAk9XpmwdbleqSmT8eH0yq69uALcCF/P+UviRJQ8VwIoDZEbE8Iu6KiM9HxKK6CxoVEQuBe4GvOTswJiLOBa6nzCY17hnlExmmXqchcrR6fVWY1RjHXndEB/sUpTZwnxMBXAqs6b0QEU8An87MfbVUVGo4m1LXs8Dquupogoi4ALiD8oPCJcBHgMuAr2bmn+us7Qy8Qp9ep0EXMuwi4nLgA8CL9H90pMY49lqu6lNcBRyi9ClKGhKGE32f0li7CzhM6WG4F/gwsCkirsv6GpPuoiznuiYzj0705pa7gPLfZdRR4E7ggXrKmRb7M/O+uosYdhHxGuAhYDawMjM7tfTxNDn2Wqzq1VsL7GSsT1HSkHBZV8dl5qrM3JqZ+zLzQGb+ClgKbAeupfxCP3DV0rK7gW9m5m/rqKFJMnN3tUP42cCbgHuArwOPVjNM6qCIOIvyA8MSypPbHqq5JKkJOtunKLWBX2r0Kpl5IiJ+ACwGrgN+VkMZaymPS72vhr/dWNWv4ruB1RFxHLgfuA34dp11nabZEbEceAPwMvDLzNxZc01DIyIC+C7lV+GHgdvrrWioOPZaanyfYjRzKyhJp2A4UT+jvSZzavr7o035/+3z4fJ0df1jmfn4wKpqlqco4eT9DGc4aWSv0zCoZky+B3wGeAQYycwT9VY1VBx7LWSfotQOhhP1M7rb9O6a/v6Dfa4voWw6twnYS331NcH86nUYn87U5F6nRhsXTH5E+ULt0pXJc+y1l32KUgu4CWOHRcQC4IXM3D/u+mLg55Qdp9+Smc/XUd/JRMQaYDnd2YTxKuCvmfnKuOsXUjbdu4ry5fThOuqbTtWX7q2U5YRLM7OO5YSNVv0bPQiMABuAW062D46mxrE3/Ko+xR3AA5n55Z7ra+jQZ4bUBs6cdNvNwMqI2EyZgTgMLAQ+BJwAbm9SMOmoEeDWiNgC7KE8FvONwI3AXOBR4Ie1VTeNGtLr1HT3UMbEQcpTiO4+ybLHxzPzmQHXNdQce61gn6LUEoaTbtsCvB14F/A+4FzgJcpSkW9l5q9rrE3FRmAe8B7KkrY5wD8pT1NbB6xv2RKUunudmu6K6nUu8JU+79kNGE6mzrE33OxTlFrCcNJhmbmVspRhaGTmCOWX407IzO2UINIVdfc6NVrXxv+AOfaGm32KUkvYcyJpoIax10nt4NjrHntOpOHjzImkQbPXSXVx7ElSwxlOJA2avU6qi2NPkhrOZV2SJEmSGuGsuguQJEmSJDCcSJIkSWoIw4kkSZKkRjCcSJIkSWoEw4kkSZKkRjCcSJIkSWoEw4kkSZKkRjCcSJIkSWoEd4iXJHVGRMwDlgE3AguAS4CjlJ3idwCbgI2Zeby2IiWpw9whXpLUCRHxOWA18LoJ3voHYEVmbp/5qiRJvQwnkqTWi4hvACur02PAesosyR7gHOCtwCeBG6r3HAaWZebGAZcqSZ1mOJEktVpErAC+U53+DfhoZj7T5703A+uA2cAR4Jp+75UkTT/DiSSptSLiMuA54DzgEPDuzHxugns+DmyoTn8PXJl+WErSQPi0LklSm91BCSYAqyYKJgDVUq6fVqcLgaUzVJskaRxnTiRJrRQRAewFLgL+A8zPzP2TvPeDwFPV6WOZedPMVClJ6uXMiSSprRZQggnAtskGk8ovgH9Xx4untSpJUl/ucyJJaqtFPce/AYiIhZO47+XM/HtE7ASuBS6OiPmZ+cJMFClJGmM4kSS1Ve9+Ji9Wr7+bxH1rgRHKxoyjLgIMJ5I0w1zWJUlqq/N7jg+dxv2997z2DGuRJE2CMyeSpLY62HM8FyAzYwr3z+05/te0VCRJOiVnTiRJbbWv5/jS07j/9T3H/zjDWiRJk2A4kSS11c6e46uncmNEzAKurE732gwvSYNhOJEktdUuxmY8lkTEvCncewMwpzrePq1VSZL6MpxIklopyy7D66rT84DbpnD7F3qO10xXTZKkU3OHeElSa0XE5cAfKeHkIHB1Zv5lgns+AayvTncB70w/LCVpIJw5kSS1VmY+D3yxOp0LbI6IRf3eXwWT0dmWI8Ayg4kkDY4zJ5Kk1ouI+4E7q9NjwCPAJmAPcA7wNuAW4PrqPUeAT2XmxgGXKkmdZjiRJHVCRNwKrKbs9n4qzwIrMnPbzFclSeplOJEkdUb1xK5lwFLgHcDFlJmUl4AdwE+ADZl5vLYiJanDDCeSJEmSGsGGeEmSJEmNYDiRJEmS1AiGE0mSJEmNYDiRJEmS1AiGE0mSJEmNYDiRJEmS1AiGE0mSJEmNYDiRJEmS1AiGE0mSJEmNYDiRJEmS1AiGE0mSJEmNYDiRJEmS1AiGE0mSJEmNYDiRJEmS1AiGE0mSJEmN8D/t4+i1ZS06CgAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 900x600 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#plt.figure(dpi=120)\n",
    "plt.figure(figsize=(9,6), dpi=100)\n",
    "tick_pos= [0, np.pi/5, np.pi/4, np.pi/3, np.pi*2/5, np.pi/2, np.pi*3/5, np.pi*3/4, np.pi]\n",
    "#labels = ['$0$', r'$\\pi/5$', r'$\\pi/4$', r'$\\pi/3$', r'$2\\pi/5$', r'$\\pi/2$', r'$3\\pi/5$', r'$3\\pi/4$', r'$\\pi$']\n",
    "labels = ['$0$', r'$\\frac{\\pi}{5}$', r'$\\frac{\\pi}{4}$', r'$\\frac{\\pi}{3}$', r'$\\frac{2\\pi}{5}$', r'$\\frac{\\pi}{2}$', r'$\\frac{3\\pi}{5}$', r'$\\frac{3\\pi}{4}$', r'$\\pi$']\n",
    "plt.xlabel(r\"$\\Theta$\")\n",
    "plt.ylabel(r\"$\\bar{\\alpha}_{\\Theta}$\")\n",
    "\n",
    "plt.xticks(tick_pos, labels)\n",
    "\n",
    "plt.errorbar(angles,alpham,yerb,marker='D', fmt=\"o\",label=\"Num.\")\n",
    "plt.plot(angles,ag1,'-',label=\"Eq. (13)\")\n",
    "plt.plot(angles,yerb*10,'-^',label=\"AMP\")\n",
    "#plt.hlines(0,angles[0],angles[-1])\n",
    "\n",
    "plt.legend(loc='upper right',ncol=3)\n",
    "\n",
    "\n",
    "plt.show\n",
    "#plt.savefig(\"alphameanv.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

